A Geometric Classification of the Holomorphic Vertex Operator Algebras of Central Charge 24

We associate with a generalised deep hole of the Leech lattice vertex operator algebra a generalised hole diagram. We show that this Dynkin diagram determines the generalised deep hole up to conjugacy and that there are exactly 70 such diagrams. In an earlier work we proved a bijection between the generalised deep holes and the strongly rational, holomorphic vertex operator algebras of central charge 24 with non-trivial weight-1 space. Hence, we obtain a new, geometric classification of these vertex operator algebras, generalising the classification of the Niemeier lattices by their hole diagrams.

==> anc/Functions.magma <==
// Sven Möller and Nils R. Scheithauer
// A Geometric Classification of the Holomorphic Vertex Operator Algebras of Central Charge 24
// https://arxiv.org/abs/2112.12291
// To appear in Algebra & Number Theory
// Ancillary Magma code (http://magma.maths.usyd.edu.au/magma/)
// Tested in Magma V2.18-11, V2.27-1

// The functions in this file are used in "MainProgram.magma".

//////////////////////////////////////////////////////////////////
// Generic functions (extracted from some larger library by Sven Möller)
//////////////////////////////////////////////////////////////////


intrinsic qeta_prec(l::RngIntElt,s::RngIntElt,m::RngIntElt,prec::FldRatElt) -> RngSerPuisElt
{Calculates the q-expansion of eta((l\tau+s)/m)=eta(q^(l/m)*xi_m^s) up to relative precision 'prec'. Here, eta denotes the Dedekind eta function.}
  require (l gt 0) and (m gt 0): "l and m have to be > 0.";
  require (prec gt 0): "'prec' has to be > 0.";

  k:=l*m;
  // Later we will combine many outputs of this intrinsic. To avoid coercion, we must choose the cyclotomic field large enough already here (where in principle 24*m would suffice).
  F:=CyclotomicField(24*k);
  xi:=RootOfUnity(m);
  // xi = m-th root of unity. Can assume that this is e^(2*pi*I/m) since magma uses roots of unity of different order with compatibility condition xi_n^(n/m)=xi_m.
  R:=PuiseuxSeriesRing(F : Precision:= Ceiling(m*prec+1));
  // This is very crude but should ensure that the relative precision is always large enough. Assert in the end that this is correct.

  // Use the eta-function without the q^(1/24)-factor, otherwise (with DedekindEta(q)) it is not possible to evaluate at xi*q in general.
  eta:=(Delta(xi^s*(R.1)^(l/m))/(xi^s*(R.1)^(l/m)))^(1/24);
  // The following two terms describe the missing contribution from the q^(1/24)-factor.
  res1:=(R.1)^(l/(24*m));
  res2:=RootOfUnity(24*m)^s;

  result := eta*res1*res2;
  require RelativePrecision(result) ge prec: "Something is wrong here.";
  return result;

end intrinsic;


//////////////////////////////////////////////////////////////////

intrinsic fixed_lattice(L::Lat,g::GrpMatElt) -> Lat
{Given a rational lattice L and a finite-order automorphism/isometry g of L, return the fixed-point/invariant sublattice L^g. The output is in general a lattice with rank/dimension < degree. Use CoordinateLattice(L) to get a full lattice (i.e. with rank = degree) and standard basis.}
  require (Degree(g) eq Degree(L)): "g doesn't have the right size.";
  g:=ChangeRing(g,CoefficientRing(L));
  for i in [1..Degree(L)] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;

  B := Basis(L);
  proj := sub< L | [&+[x*g^k : k in [0..Order(g)-1]] : x in B]> / Order(g);
  fix := L meet proj;
  return fix;
end intrinsic;


intrinsic projected_lattice(L::Lat,g::GrpMatElt) -> Lat
{Given a rational lattice L and a finite-order automorphism/isometry g of L, return the projected lattice \pi_g(L), i.e. the lattice L projected into the fixed points of the ambient space under g. The output is in general a lattice with rank/dimension < degree. Use CoordinateLattice(L) to get a full lattice (i.e. with rank = degree) and standard basis.}
  require (Degree(g) eq Degree(L)): "g doesn't have the right size.";
  g:=ChangeRing(g,CoefficientRing(L));
  for i in [1..Degree(L)] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;

  B := Basis(L);
  proj := sub< L | [&+[x*g^k : k in [0..Order(g)-1]] : x in B]> / Order(g);
  return proj;
end intrinsic;


intrinsic coinvariant_lattice(L::Lat,g::GrpMatElt) -> Lat
{Given a rational lattice L and a finite-order automorphism/isometry g of L, return the coinvariant sublattice L_g, i.e. the orthogonal complement of the fixed-point lattice L^g. The output is in general a lattice with rank/dimension < degree. Use CoordinateLattice(L) to get a full lattice (i.e. with rank = degree) and standard basis.}
  require (Degree(g) eq Degree(L)): "g doesn't have the right size.";
  g:=ChangeRing(g,CoefficientRing(L));
  for i in [1..Degree(L)] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;

  B := Basis(L);
  proj := sub< L | [Order(g)*x-&+[x*g^k : k in [0..Order(g)-1]] : x in B]> / Order(g);
  coinv := L meet proj;
  return coinv;
end intrinsic;


//////////////////////////////////////////////////////////////////

intrinsic eigen_dims(g::GrpMatElt) -> SeqEnum
{Computes the dimensions of the eigenspaces of a lattice automorphism g.}
  // NOTE: Not all input requirements are checked.
  n := Order(g);
  d := Dimension(Parent(g));// Size of the matrix
  ZC<xi> := CyclotomicField(n);
  g := (GeneralLinearGroup(d,ZC)!g);
  dim := [];
  // Use that the dimensions of the eigenspaces only depend on t=(n,i) rather than i.
  for t in Divisors(n) do
    dim[t] := Dimension(Eigenspace(g,xi^t));
  end for;
  for i in [1..n] do
    dim[i] := dim[GCD(i,n)];
  end for;
  return dim;
end intrinsic;


intrinsic power_eigendims(dims::SeqEnum, i::RngIntElt) -> SeqEnum
{Given the the dimensions of the eigenspaces of a lattice automorphism g (of order m = length of 'dims'), calculate the eigendimensions for the power g^i of g. Note that the result only depends on (i,m).}
  // NOTE: Not all input requirements are checked.
  m := #dims;// The order of g.
  mm := Integers()!(m/GCD(m,i));// The order of g^i.
  dims2 :=  ZeroSequence(Integers(),mm);
  for j in [1..m] do
    k := 'mod'(Integers()!(i/GCD(i,m)*j)-1,Integers()!(m/GCD(i,m)))+1;
    dims2[k] := dims2[k] + dims[j];
  end for;
  return dims2;
end intrinsic;


intrinsic dims_to_shape(EigDims::SeqEnum) -> SeqEnum, SeqEnum
{Returns the cycle shape and the cycle shape with (-1) times the exponents of a lattice automorphism. As input, only use the output of the intrinsic 'eigen_dims'.}
  // NOTE: Not all input requirements are checked.

  // First some auxiliary function:
  function ANDSUM(list : Location := Integers())
    if #list eq 0 then
      su := 0;
    else
      su := &+list;
    end if;
    return Location!su;
  end function;

  // The input 'EigDims' is the list of dimensions of eigenspaces for mu, mu^2,...,mu^N=1.
  N := #EigDims;
  B := [0 : i in [1..N]]; // Only divisors of N will be used.
  for k in Divisors(N) do
    D := Divisors(k);
    PD := D[1..#D-1];
    b := EigDims[k] - ANDSUM([B[j] : j in PD]);
    B[k] := b;
  end for;
  S := [[a, B[Integers()!(N/a)]] : a in Divisors(N) | B[Integers()!(N/a)] ne 0];
  mS := [[a,-B[Integers()!(N/a)]] : a in Divisors(N) | B[Integers()!(N/a)] ne 0];
  return S,mS;
end intrinsic;


intrinsic power_shape(shape::SeqEnum, i::RngIntElt) -> SeqEnum
{Given the cycle shape of a lattice automorphism g, calculate the cycle shape of the power g^i of g. Note that the result only depends on (i,m) where m is the order of g.}
  // NOTE: Not all input requirements are checked.

  shapem := [[Integers()!(term[1] / GCD(term[1], i)), term[2] * GCD(term[1], i)] : term in shape];
  newshape := [[x, &+[term[2] : term in shapem | term[1] eq x]] : x in {term[1] : term in shapem}];

  return newshape;
end intrinsic;


//////////////////////////////////////////////////////////////////

intrinsic kb_defect(L::Lat,g::GrpMatElt) -> RngIntElt
{Given an even lattice L and an automorphism g of L, computes the square of the "defect" (according to [Kac-Bakalov-2004]) of the corresponding ĝ-twisted module(s) of the lattice VOA V_L, where ĝ is a standard lift of g to Aut(V_L).}
  // Requirements
  require (ExtendedType(g) eq GrpMatElt[RngInt]): "g doesn't have the right format.";
  require IsEven(L): "The lattice L has to be even.";
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  // Assert that g is really an automorphism = isometry of L.
  c:=Degree(L);// If L=CoordinateLattice(L), then Degree(L)=Dimension(L).
  require (Degree(g) eq c): "g doesn't have the right size.";
  for i in [1..c] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;

  n := Order(g);

  // Compute the lattice N (the orthogonal complement of the fixed-point sublattice L^g in L)
  N := coinvariant_lattice(L,g);

  dL := Dual(L: Rescale:=false);
  basis := Basis(dL);

  cring := CoefficientRing(basis[1]);

  L_g := (sub<dL|[dL!(basis[i]*ChangeRing(Matrix(g^0)-Matrix(g),cring)) : i in [1..c]]> meet L);

  return Order(quo<N|L_g>); // This is the SQUARE of the actual defect.

end intrinsic;


intrinsic no_double_order(L::Lat,g::GrpMatElt) -> BoolElt
{Given a positive-definite, even lattice L and an automorphism g of L of order m, determines whether the standard lift ĝ to an automorphism of the corresponding lattice VOA V_L has order m (return true) or 2m (return false). Equivalently, return true exactly if m is odd or if m is even and <v,g^(m/2)v> is even for all v in L.}
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  // NOTE: Not all input requirements are checked.
  m:=Order(g);
  if IsOdd(m) then
    return true;
  end if;
  // Can assume from here on that m is even.
  // Here comes the actual test.
  basis:=Basis(L);
  for x in basis do
    mm:=Integers()!(m/2);
    if IsOdd(InnerProduct(L!(x*g^mm),L!x)) then
      return false;
    end if;
  end for;

  // At this point all tests are passed.
  return true;
end intrinsic;


intrinsic order_lattice_inner(L::Lat,g::GrpMatElt,h::ModTupFldElt) -> RngIntElt
{Determine the order of the automorphism a=s(h)*ĝ of the lattice VOA V_L where ĝ is a standard lift of an automorphism g of a positive-definite, even lattice L and s(h)=e^(-2*pi*i*h(0)) is the inner automorphism associated with some element h in L otimes C. We require h to be invariant under g so that s(h) and ĝ commute.}
  require (ExtendedType(g) eq GrpMatElt[RngInt]): "g doesn't have the right format.";
  require IsEven(L): "The lattice L has to be even.";
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  // Assert that g is really an automorphism = isometry of L.
  c:=Degree(L);// If L=CoordinateLattice(L), then Degree(L)=Dimension(L).
  require (Degree(g) eq c): "g doesn't have the right size.";
  for i in [1..c] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;
  require (ExtendedType(h) eq ModTupFldElt[FldRat]): "h doesn't have the right format.";
  // Some multiple of h has to be in L
  require (Denominator(h)*h in L): "Some integer multiple of h must lie in L";
  // h has to be invariant under g
  g_rat:=ChangeRing(g,CoefficientRing(h));
  require (h eq h*g_rat): "h has to be invariant under g.";

  dL:=Dual(L:Rescale:=false);// dual lattice

  // Make h an element of the ambient space of L (so it has the right bilinear form!)
  V:=AmbientSpace(L);
  h:=V!h;

  // Determine the order n of a
  m:=Order(g);// Order of g
  if no_double_order(L,g) then
    mm:=m;
  else
    mm:=2*m;
  end if;
  // mm is the order of ĝ
  // Determine the order k of the inner automorphism. This is the smallest number k such that k*h is in dL.
  // Clearly, k must divide the denominator kk of h, which (since L is a coordinate lattice) is the smallest number such that kk*h is in L.
  kk:=Denominator(h);
  for d in Divisors(kk) do
    if d*h in dL then
      k:=d;
      break;
    end if;
  end for;
  // Finally, determine the order n of a
  if no_double_order(L,g) then
    n:=LCM(k,m);
  else
    if IsOdd(Integers()!(k/GCD(k,m))) then
      n:=2*LCM(k,m);
    else //In this case the order is either LCM(k,m) or (1/2)*LCM(k,m)
      n:=Integers()!(LCM(k,m)/2);
      for x in Basis(L) do
        if not(IsIntegral(1/2*LCM(k,m)*(h,V!x)-1/4*k/GCD(m,k)*(x,x*g^(Integers()!(m/2))))) then
          n:=LCM(k,m);
          break;
        end if;
      end for;
    end if;
  end if;

  return n;
end intrinsic;


intrinsic same_order_lift(L::Lat,g::GrpMatElt) -> ModTupFldElt
{Given a positive-definite, even lattice lattice L and an automorphism g of L of order m, finds an element s in L^g otimes C such that the lift e^(-2*Pi*I*s(0))*ĝ (ĝ being a standard lift) has minimal order m as automorphism of the lattice VOA V_L.}

  require (ExtendedType(g) eq GrpMatElt[RngInt]): "g doesn't have the right format.";
  require IsEven(L): "The lattice L has to be even.";
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  // Assert that g is really an automorphism = isometry of L.
  c:=Degree(L);// If L=CoordinateLattice(L), then Degree(L)=Dimension(L).
  require (Degree(g) eq c): "g doesn't have the right size.";
  for i in [1..c] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;

  V:=AmbientSpace(L);

  m:=Order(g);

  // Trivial cases
  if IsOdd(m) then
    return V!0;
  end if;
  proj:=projected_lattice(L,g);
  r:=Rank(proj);
  if r eq 0 then
    return V!0;
  end if;
  // From now on: non-trivial case (in particular m is even).

  H:=m*proj;

  dH:=Dual(H:Rescale:=false);
  B:=Basis(H);
  dB:=Basis(DualBasisLattice(H));// B and dB can both be coerced into dH and we have (B[i],dB[j])=KroneckerDelta(i,j).
  delta:=dH!0;// 'delta' will be the vector in dH such that (1/m)(a,a)=(a,delta) (mod 2) for all a in H. (The l.h.s. is integral!) The shift vector 's' will be 's=delta/2'.
  for i in [1..r] do
    if IsOdd(Integers()!(InnerProduct(H!B[i],H!B[i])/m)) then
      delta := delta + dB[i];
    end if;
  end for;
  // 'delta' should lie in dH.
  delta:=(dH!delta);
  s:=delta/2;

  require (2*m*s in Dual(L:Rescale:=false)): "Oops.";

  return V!s;

end intrinsic;


intrinsic conformalweights_standard(g::GrpMatElt) -> SeqEnum
{Given an automorphism ĝ of a (holomorphic) lattice VOA V_L (where L is some positive-definite, even, unimodular lattice) obtained as a standard lift of a lattice automorphism g such that ĝ^k is a standard lift of g^k for all k, this function calculates the conformal weights of the twisted modules V_L(ĝ^1),...,V_L(ĝ^n)=V_L.}
  // NOTE: Not all input requirements are checked.
  n := Order(g);
  weights := (PowerSequence(RationalField())![]);
  dim := eigen_dims(g);
  // Use that rho(V(g^k)) only depends on t=(n,k) rather than k.
  for t in Divisors(n) do
    m := Integers()!(n/t);
    rho := 0;
    for i in [1..m-1] do
      pdim := power_eigendims(dim,t);
      rho := rho + i*(m-i)*pdim[i];
    end for;
    rho := rho/(4*m*m);
    weights[t] := rho;
  end for;

  for k in [1..n] do
    weights[k] := weights[GCD(k,n)];
  end for;

  return weights;
end intrinsic;


intrinsic conformalweights_inner(L::Lat,g::GrpMatElt,h::ModTupFldElt) -> SeqEnum
{Consider the automorphism a=s(h)*ĝ of the (holomorphic) lattice VOA V_L where ĝ is a standard lift of an automorphism g of the unimodular, positive-definite, even lattice L and s(h)=e^(-2*pi*i*h(0)) is the inner automorphism associated with some element h in L otimes C. We require h to be invariant under g so that s(h) and ĝ commute. The function returns the conformal weights of the unique irreducible a^j-twisted V_L-modules V_L(a),...,V_L(a^n)=V_L.}

  require (ExtendedType(g) eq GrpMatElt[RngInt]): "g doesn't have the right format.";
  require IsEven(L): "The lattice L has to be even.";
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  require (Determinant(L) eq 1): "The lattice L has to be unimodular.";
  // Assert that g is really an automorphism = isometry of L.
  c:=Degree(L);// If L=CoordinateLattice(L), then Degree(L)=Dimension(L).
  require (Degree(g) eq c): "g doesn't have the right size.";
  for i in [1..c] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;
  require (ExtendedType(h) eq ModTupFldElt[FldRat]): "h doesn't have the right format.";
  // Some multiple of h has to be in L
  require (Denominator(h)*h in L): "Some integer multiple of h must lie in L";
  // h has to be invariant under g
  g_rat:=ChangeRing(g,CoefficientRing(h));
  require (h eq h*g_rat): "h has to be invariant under g.";

  // Determine the order n of a
  n:=order_lattice_inner(L,g,h);
  m:=Order(g);

  // Make h an element of the ambient space of L (so it has the right bilinear form!)
  V:=AmbientSpace(L);
  h:=V!h;

  //---------------------------------------------

  // First, determine the conformal weights of ĝ with the formula as if g were standard for all powers (as in 'conformalweights_standard').
  weights := (PowerSequence(RationalField())![]);
  dim := eigen_dims(g);
  // Use that rho(V(g^j)) only depends on t=(n,j) rather than j.
  for t in Divisors(m) do
    kk := Integers()!(m/t);
    rho := 0;
    for i in [1..kk-1] do
      pdim := power_eigendims(dim,t);
      rho := rho + i*(kk-i)*pdim[i];
    end for;
    rho := rho/(4*kk*kk);
    weights[t] := rho;
  end for;
  for kk in [1..m] do
    weights[kk] := weights[GCD(kk,m)];
  end for;
  for kk in [m+1..n] do
    weights[kk] := weights[kk-m];
  end for;

  //---------------------------------------------

  // Second, consider the shift due to the fact that not all powers of ĝ might be standard lifts.
  shifts1:=(PowerSequence(V)![]);
  if IsOdd(m) then // Trivial case for odd order.
    for j in [1..n] do
      shifts1[j] := V!0;
    end for;
  else // m is even.
    for j in [1..n] do
      if IsOdd(j) then
        shifts1[j] := V!0;
      else// j is even.
        // Determine the shift vector gamma now.
        aut:=g^j;
        mp:=Integers()!(m/GCD(m,j));// The order of aut=g^j.
        aut2:=g^(Integers()!(j/2));
        H:=fixed_lattice(L,aut);
        // Treat the case where the rank of H is zero separately.
        r:=Rank(H);
        if (r eq 0) then
          shifts1[j] := V!0;
        else
          dH:=Dual(H:Rescale:=false);
          B:=Basis(H);
          assert (#B eq r);
          dB:=Basis(DualBasisLattice(H));// B and dB can both be coerced into dH and we have (B[i],dB[j])=KroneckerDelta(i,j).
          delta:=dH!0;// 'delta' will be the vector in dH such that (a,g^(j/2)a)=(a,delta) (mod 2) for all a in H.
          for i in [1..r] do
            if IsOdd(InnerProduct(H!(B[i]*aut2),H!B[i])) then
              delta := delta + dB[i];
            end if;
          end for;
          // 'delta' should lie in dH.
          delta:=(dH!delta);
          // The shift vector 'gamma' is half of 'delta'.
          gamma:=delta/2; // 'gamma' lies in (1/2)dH.

          shifts1[j] := V!gamma;
        end if;
      end if;
    end for;
  end if;

  // Third, determine the shift due to h and add everything together
  weights2 := (PowerSequence(RationalField())![]);
  for j in [1..n] do

    shift:=shifts1[j]+j*h;
    proj:=projected_lattice(L,g^j);

    if Rank(proj) eq 0 then
      norm:=0;
    else
      _,norm:=ClosestVectors(proj,-shift);
    end if;

    weights2[j]:=weights[j] + norm/2;

  end for;

  return weights2;
end intrinsic;


//////////////////////////////////////////////////////////////////

intrinsic dim_formula2_error(N::RngIntElt) -> AlgMatElt
{Computes the coefficients of the error term in the second dimension formula (in http://arxiv.org/abs/1910.04947), where N is the order of the automorphism on the holomorphic VOA of central charge 24).}

  require (N gt 0): "N has to be > 0.";

  // Auxiliary function
  function lambda(n)
    prod:=1;
    for p in PrimeDivisors(n) do
      prod := -p*prod;
    end for;
    return prod;
  end function;

  mat:=ZeroMatrix(Rationals(),N-1,N-1);
  for i in [1..N] do
  for j in [1..N] do
    if IsDivisibleBy(i*j,N) then continue; end if;
    ij_N:=(-i*j) mod N;

    sum := 0;
    for c in Divisors(GCD([i,j,N])) do
      ip:=Integers()!(i/c); jp:=Integers()!(j/c);

      sum2 := 0;
      for k in Divisors(Integers()!(GCD(i,N)/c)) do
        cNkc := GCD(c,Integers()!(N/k/c));
        kNk := GCD(k,Integers()!(N/k));

        sum1 := 0;
        for m in Divisors(Integers()!(N/k)) do
          t:=Integers()!(m/GCD(m,c));
          betac2 := c*ip*jp/N;
          n := ij_N*m/N/GCD(c,m)^2;
          if not(IsIntegral(n)) then continue; end if;
          n := Integers()!n;// Is never 0.
          // Determine the inverse of (c/(c,m)) modulo (m/(c,m)):
          x := c/GCD(c,m);
          if t eq 1 then x:=1; else
            x := Integers(t)!x;
            x := x^(-1);
            x := Integers()!x;
          end if;
          y:=cNkc*(betac2+n*x/t);
          y:=Integers()!y;
          yy:=Integers()!(cNkc/GCD(cNkc,y));
          sum1 := sum1 + MoebiusMu(Integers()!(N/m/k))*GCD(m,c)^2*DivisorSigma(1,n)*MoebiusMu(yy)/EulerPhi(yy);
        end for;
        sum2 := sum2 + lambda(k)/k*EulerPhi(kNk)/kNk*24/EulerPhi(Integers()!(N/k))*EulerPhi(cNkc)/cNkc*sum1;
      end for;

      sum:=sum+sum2;
    end for;

    mat[i,j]:=sum;
  end for;
  end for;

  return mat;
end intrinsic;


intrinsic extremal_conformalweights(weights::SeqEnum) -> .
{Only given the conformal weights of the twisted modules V(g^1),...,V(g^n)=V of an automorphism g of order n (and type 0) of a holomorphic VOA V of central charge 24, determine if g can potentially be extremal (see http://arxiv.org/abs/1910.04947).}

  n:=#weights;// Order
  require IsIntegral(n*weights[1]): "The automorphism has to have type 0.";

  // First, check if g is obviously extremal.
  if &and([w ge 1 : w in weights][1..(n-1)]) then
    return true;
  end if;

  // Then, try to prove that g is not extremal (using the error term).
  mat:=dim_formula2_error(n);
  // NOTE: In the end, it is only relevant which entries are zero or not, which could be computed using a simpler formula.
  for i in [1..n-1] do
    w:=weights[i];
    if w lt 1 then
      den:=Integers()!(n*w);
      // Determine the W^(i,j), which could realise this weight.
      j0:=Solution(ResidueClassRing(n)!i,ResidueClassRing(n)!den);// One particular solution.
      bool:=false;// Becomes true if one of the coefficients in the error term vanishes.
      for s in [0..GCD(i,n)-1] do
        j:=Integers()!(j0+s*Integers()!(n/GCD(i,n)));
        if mat[i,j] eq 0 then
          bool:=true;
        end if;
      end for;
      if not(bool) then
        return false;
      end if;
    end if;
  end for;

  // Else, we don't know.
  return "?";
end intrinsic;


intrinsic potentially_extremal(L::Lat,g::GrpMatElt,h::ModTupFldElt) -> BoolElt
{Given a (holomorphic) lattice VOA V=V_L associated with a positive-definite, unimodular, even lattice L and a VOA automorphism a=s(h)*ĝ where ĝ is a standard lift of an automorphism g of L and s(h)=e^(-2*pi*i*h(0)) is the inner automorphism associated with some element h in L otimes C (we require h to be invariant under g so that s(h) and ĝ commute), computes the conformal weights of the unique irreducible ĝ^j-twisted modules V(ĝ^j) for (j,n)=1. If one of them is <1, then a cannot be an extremal automorphism of V (see http://arxiv.org/abs/1910.04947 for details) and the function returns 'false'. Otherwise, it returns 'true'.}

  require (ExtendedType(g) eq GrpMatElt[RngInt]): "g doesn't have the right format.";
  require IsEven(L): "The lattice L has to be even.";
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  require (Determinant(L) eq 1): "The lattice L has to be unimodular.";
  // Assert that g is really an automorphism = isometry of L.
  c:=Degree(L);// If L=CoordinateLattice(L), then Degree(L)=Dimension(L).
  require (Degree(g) eq c): "g doesn't have the right size.";
  for i in [1..c] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;
  require (ExtendedType(h) eq ModTupFldElt[FldRat]): "h doesn't have the right format.";
  // Some multiple of h has to be in L
  require (Denominator(h)*h in L): "Some integer multiple of h must lie in L";
  // h has to be invariant under g
  g_rat:=ChangeRing(g,CoefficientRing(h));
  require (h eq h*g_rat): "h has to be invariant under g.";


  // Determine the order n of a
  n:=order_lattice_inner(L,g,h);
  m:=Order(g);

  // Make h an element of the ambient space of L (so it has the right bilinear form!)
  V:=AmbientSpace(L);
  h:=V!h;

  //---------------------------------------------

  // First, determine the conformal weights of ĝ with the formula as if g were standard for all powers (as in 'conformalweights_standard').
  weights := (PowerSequence(RationalField())![]);
  dim := eigen_dims(g);
  // Use that rho(V(g^j)) only depends on t=(n,j) rather than j.
  for t in Divisors(m) do
    kk := Integers()!(m/t);
    rho := 0;
    for i in [1..kk-1] do
      pdim := power_eigendims(dim,t);
      rho := rho + i*(kk-i)*pdim[i];
    end for;
    rho := rho/(4*kk*kk);
    weights[t] := rho;
  end for;
  for kk in [1..m] do
    weights[kk] := weights[GCD(kk,m)];
  end for;
  for kk in [m+1..n] do
    weights[kk] := weights[kk-m];
  end for;

  //---------------------------------------------

  // Second, consider the shift due to the fact that not all powers of ĝ might be standard lifts.
  shifts1:=(PowerSequence(V)![]);
  if IsOdd(m) then // Trivial case for odd order.
    for j in [1..n] do
      shifts1[j] := V!0;
    end for;
  else // m is even.
    for j in [1..n] do
      if IsOdd(j) then
        shifts1[j] := V!0;
      else// j is even.
        // Determine the shift vector gamma now.
        aut:=g^j;
        mp:=Integers()!(m/GCD(m,j));// The order of aut=g^j.
        aut2:=g^(Integers()!(j/2));
        H:=fixed_lattice(L,aut);
        // Treat the case where the rank of H is zero separately.
        r:=Rank(H);
        if (r eq 0) then
          shifts1[j] := V!0;
        else
          dH:=Dual(H:Rescale:=false);
          B:=Basis(H);
          assert (#B eq r);
          dB:=Basis(DualBasisLattice(H));// B and dB can both be coerced into dH and we have (B[i],dB[j])=KroneckerDelta(i,j).
          delta:=dH!0;// 'delta' will be the vector in dH such that (a,g^(j/2)a)=(a,delta) (mod 2) for all a in H.
          for i in [1..r] do
            if IsOdd(InnerProduct(H!(B[i]*aut2),H!B[i])) then
              delta := delta + dB[i];
            end if;
          end for;
          // 'delta' should lie in dH.
          delta:=(dH!delta);
          // The shift vector 'gamma' is half of 'delta'.
          gamma:=delta/2; // 'gamma' lies in (1/2)dH.

          shifts1[j] := V!gamma;
        end if;
      end if;
    end for;
  end if;

  // Third, determine the shift due to h and add everything together
  for j in [1..Floor(n/2)] do
    if IsCoprime(j,n) then

      shift:=shifts1[j]+j*h;
      proj:=projected_lattice(L,g^j);

      if Rank(proj) eq 0 then
        norm:=0;
      else
        _,norm:=ClosestVectors(proj,-shift);
      end if;

      weight:=weights[j] + norm/2;

      if weight lt 1 then
        return false;
      end if;

    end if;
  end for;

  return true;
end intrinsic;


//////////////////////////////////////////////////////////////////

intrinsic cartan_criterion_Leech2(g::GrpMatElt,h::ModTupFldElt) -> .
{Tests a sufficient (and a separate necessary) condition that ensures that the weight-one fixed points under the automorphism a=s(h)*ĝ (Where ĝ is a standard lift of an automorphism g of the Leech lattice L and s(h)=e^(-2*pi*i*h(0)) is the inner automorphism associated with some element h in L otimes C. We require h to be invariant under g so that s(h) and ĝ commute.) of the Leech lattice VOA V_L of type 0 is a Cartan subalgebra of the weight-one space of the orbifold VOA (V_L^orb(g))_1, which is semisimple, abelian or zero. See http://arxiv.org/abs/2010.00849 for details.}

  L:=LatticeWithGram(MatrixRing(IntegerRing(), 24) ! \[ 8, 4, 4, 4, 4, 4, 4, 2, 4, 4, 4, 2, 4, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, -3, 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 0, 0, -1, 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, -1, 4, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 0, 0, -1, 4, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 0, 0, -1, 4, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 0, 0, -1, 4, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, -1, 2, 2, 2, 2, 2, 2, 2, 4, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 0, 0, 1, 4, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 1, -1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2, 1, 1, 2, 2, 1, 1, 0, 1, 0, -1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 1, 2, 1, 2, 1, 0, 0, 1, -1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 4, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, -1, 2, 2, 1, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 1, 1, 1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 2, 1, 1, 1, 4, 2, 2, 2, 1, 1, 1, -1, 2, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 2, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 1, 2, 1, 2, 2, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 4, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 4, 2, -3, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 2, 2, 2, 4 ]:CheckPositive:=false);

  require (ExtendedType(g) eq GrpMatElt[RngInt]): "g doesn't have the right format.";
  require IsEven(L): "The lattice L has to be even.";
  require L cmpeq CoordinateLattice(L): "The lattice L must be given as a coordinate lattice, L := CoordinateLattice(L) can be used.";
  require (Determinant(L) eq 1): "The lattice L has to be unimodular.";
  // Assert that g is really an automorphism = isometry of L.
  c:=Degree(L);// If L=CoordinateLattice(L), then Degree(L)=Dimension(L).
  require (Degree(g) eq c): "g doesn't have the right size.";
  for i in [1..c] do
    require (Norm(L.i*g) eq Norm(L.i)): "g is not an automorphism of L.";
  end for;
  require (ExtendedType(h) eq ModTupFldElt[FldRat]): "h doesn't have the right format.";
  // Some multiple of h has to be in L
  require (Denominator(h)*h in L): "Some integer multiple of h must lie in L";
  // h has to be invariant under g
  g_rat:=ChangeRing(g,CoefficientRing(h));
  require (h eq h*g_rat): "h has to be invariant under g.";

  // Determine the order n of a
  n:=order_lattice_inner(L,g,h);
  m:=Order(g);

  // Make h an element of the ambient space of L (so it has the right bilinear form!)
  V:=AmbientSpace(L);
  h:=V!h;

  // Make sure that ĝ has type n{0}.
  proj:=projected_lattice(L,g);
  if Rank(proj) eq 0 then
    norm:=0;
  else
    _,norm:=ClosestVectors(proj,-h);
  end if;
  conf := conformalweights_standard(g)[1] + norm/2;
  require IsIntegral(n*conf): "The automorphism ĝ has to have type n{0}.";

  //---------------------------------------------

  // Determine the vacuum anomaly.
  weights := (PowerSequence(RationalField())![]);
  dim := eigen_dims(g);
  // Use that rho(V(g^j)) only depends on t=(n,j) rather than j.
  for t in Divisors(m) do
    kk := Integers()!(m/t);
    rho := 0;
    for i in [1..kk-1] do
      pdim := power_eigendims(dim,t);
      rho := rho + i*(kk-i)*pdim[i];
    end for;
    rho := rho/(4*kk*kk);
    weights[t] := rho;
  end for;
  for kk in [1..m] do
    weights[kk] := weights[GCD(kk,m)];
  end for;
  for kk in [m+1..n] do
    weights[kk] := weights[kk-m];
  end for;

  // Consider the shift due to the fact that not all powers of ĝ might be standard lifts.
  shifts1:=(PowerSequence(V)![]);
  if IsOdd(m) then // Trivial case for odd order.
    for j in [1..n] do
      shifts1[j] := V!0;
    end for;
  else // m is even.
    for j in [1..n] do
      if IsOdd(j) then
        shifts1[j] := V!0;
      else// j is even.
        // Determine the shift vector gamma now.
        aut:=g^j;
        mp:=Integers()!(m/GCD(m,j));// The order of aut=g^j.
        aut2:=g^(Integers()!(j/2));
        H:=fixed_lattice(L,aut);
        // Treat the case where the rank of H is zero separately.
        r:=Rank(H);
        if (r eq 0) then
          shifts1[j] := V!0;
        else
          dH:=Dual(H:Rescale:=false);
          B:=Basis(H);
          assert (#B eq r);
          dB:=Basis(DualBasisLattice(H));// B and dB can both be coerced into dH and we have (B[i],dB[j])=KroneckerDelta(i,j).
          delta:=dH!0;// 'delta' will be the vector in dH such that (a,g^(j/2)a)=(a,delta) (mod 2) for all a in H.
          for i in [1..r] do
            if IsOdd(InnerProduct(H!(B[i]*aut2),H!B[i])) then
              delta := delta + dB[i];
            end if;
          end for;
          // 'delta' should lie in dH.
          delta:=(dH!delta);
          // The shift vector 'gamma' is half of 'delta'.
          gamma:=delta/2; // 'gamma' lies in (1/2)dH.

          shifts1[j] := V!gamma;
        end if;
      end if;
    end for;
  end if;

  // Now test the criterion:
  bools:=[];
  for j in [1..(n-1)] do

    if j*h+(&+[shifts1[j]*g_rat^k : k in [0..(m-1)]])/m notin projected_lattice(L,g) then
      bool:=true;
    else

      if (conformalweights_standard(g^j)[1] gt 1) then
        bool:=true;
      else
        bool:=false;
      end if;

      if IsCoprime(j,n) then
        if bool eq false then
        // Cartan criterion cannot be satisfied.
          return false;
        end if;
      end if;

    end if;

    Append(~bools,bool);

  end for;

  if &and(bools) eq true then
  // Cartan criterion has to be be satisfied.
    return true;
  end if;

  // Now: With the arguments so far we cannot give a definite answer. We have 'true' for all j with (j,n)=1 but 'false' for at least one other j.

  // Strategy: Assume that the Cartan criterion is true and see if we can get a contradiction.

  def_roots:={**}; // Definite roots (for i coprime to n)
  for i in [1..(n-1)] do
    if IsCoprime(i,n) then

      defect:=Integers()!Sqrt(kb_defect(L,g^i));

      proj:=projected_lattice(L,g^i);

      // Determine the trace over the g^i-twisted Heisenberg (without the vacuum anomaly)
      shape:=power_shape(dims_to_shape(eigen_dims(g)),i);
      trace:=1;
      for x in shape do
        t:=x[1];
        b:=x[2];

        eta:=qeta_prec(1,0,t,1/1);
        eta:=eta/(Parent(eta).1)^(1/24/t);
        eta:=1/(eta^b);

        trace:=trace*eta;
      end for;

      // CloseVectors allows only positive numbers for the last input.
      if 2-2*weights[i] lt 0 then
        add:=[];
      elif 2-2*weights[i] eq 0 then
        if -i*h-shifts1[i] in proj then
          add:=[<V!0,0>];
        else
          add:=[];
        end if;
      else
        add:=CloseVectors(proj,-i*h-shifts1[i],2-2*weights[i]);
      end if;

      add2:=[];
      for j in [1..#add] do
        add2[j]:=< V!(add[j][1]+i*h+shifts1[i]), Rationals()!(add[j][2]/2)>;// My norm convention
      end for;
      // The vectors b in pi_(g^i)(L)+ih+s_(g^i) such that rho(g^i)+<b,b>/2 <= 1
      // Where s_(g^i) is the shift due to the fact that not all powers of ĝ are necessarily standard lifts and where rho(g^i) is the vacuum anomaly of g^i

      // Now determine the actual multiplicities
      add22:={**};
      for j in [1..#add2] do
        mult:=Integers()!Coefficient(trace,1-add2[j][2]-weights[i]);
        mult:=mult*defect;
        add22:=add22 join {*(add2[j])^^mult*};
      end for;

      // Finally, we need to project the roots into pi_g(L otimes C) since the Cartan acts on this space via a *non-degenrate* bilinear form (the lattice bilinear form on pi_g(L) or L^g).
      add3:={**};
      for x in add22 do
        xx:=x[1];
        xx:=V!(&+[xx*g_rat^k : k in [0..m-1]]/m);
        add3:=add3 join {*<xx,Norm(xx)/2>*};
      end for;

      def_roots := def_roots join add3;
    end if;
  end for;

  // There should be no root multiplicities greater than 1.

  if not(#Set(def_roots) eq #def_roots) then
    return false;
  else
    // Not contradiction. So, we really don't know.
    return "?";
  end if;

end intrinsic;


==> anc/Leech_ConjugacyClasses.magma <==
[
    <
        1,

        1,

        \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]
    >,

    <
        2,

        1,

        \[ -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ]
    >,

    <
        2,

        46621575,

        \[ -4, 0, 1, 1, 1, 1, -2, 3, 2, 2, 0, 0, 0, -2, 1, 0, 1, -2, -1, 1, -2, 2, 1, -2, -3, 1, 1, 1,
        0, 1, -1, 1, 0, 2, 0, -1, -1, -1, 1, 1, 0, -1, 0, 1, -1, 1, 1, -2, -1, -1, 1, 0, 0, 0, -1, 2, 
        0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 1, -2, -1, -1, -1, 0, 1, 0, -1, 2, 2, 1, 0, 1, 1, 
        -1, 0, -1, 1, -1, -1, 0, 0, 0, 0, 0, -3, 0, 1, 1, 1, 0, -2, 3, 1, 1, 0, 0, 0, -1, 1, 0, 1, -2,
        -1, 1, -2, 2, 1, -2, -1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, -1, 0, 0, 0, 0,
        0, -3, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, -1, 1, -1, 1, 1, -1, 0, -1, 0, 0, 
        0, 0, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, -1, -1, 0, 1, 1, -1, 0, -1, 1, 0, 
        1, 0, -1, -1, 0, 1, 1, 0, -1, 0, 1, -1, 1, 1, -2, -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0,
        0, 1, 0, 0, -1, 1, -1, 1, 1, -2, -3, 0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, -1,
        1, -1, 1, 1, -1, -1, 0, 1, 1, -1, 0, 0, 0, -1, 1, 1, -1, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0, 1, 
        -2, -6, 1, 2, 2, 1, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2, -3, 1, 2, 2,
        -1, 1, 0, -1, -1, 1, 1, -2, -2, 1, 1, 2, 0, 0, -1, 1, 0, 0, 1, -2, -3, 0, 2, 2, 0, 1, 0, 0, 
        -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 2, -3, -3, 0, 1, 1, 0, 0, -1, 2, 1, 1, 1, -1, 
        0, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2, -5, 1, 2, 2, 1, 1, -1, 1, 2, 2, 1, -2, 0, -1, 0, 0, 0,
        -1, -1, 1, -1, 1, 1, -1, -2, 0, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, 
        -1, 1, 2, -3, -2, 0, 1, 1, 0, 0, -1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, -1, 
        -3, 1, 2, 2, -1, 0, -1, 1, 0, 2, 1, -3, -1, 0, 1, 1, -1, -1, 0, 2, -1, 1, 1, -2, -1, 0, 1, 1, 
        -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 1, 1, 0, 1, -2, -3, 1, 2, 2, -1, 1, 1, -2, 
        -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 1, 1, 0, 1, -2, -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 2, -2, 
        -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 2, -2, -1, 0, 1, 1, -1, 0, 1, -1, -1, 0, 2, -2, -1, 2, -1, 
        1, -1, 1, -1, 1, 1, -1, 1, -1 ]
    >,

    <
        2,

        46621575,

        \[ 4, 0, -1, -1, -1, -1, 2, -3, -2, -2, 0, 0, 0, 2, -1, 0, -1, 2, 1, -1, 2, -2, -1, 2, 3, -1, 
        -1, -1, 0, -1, 1, -1, 0, -2, 0, 1, 1, 1, -1, -1, 0, 1, 0, -1, 1, -1, -1, 2, 1, 1, -1, 0, 0, 0,
        1, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, -1, -1, 2, 1, 1, 1, 0, -1, 0, 1, -2, -2, -1, 
        0, -1, -1, 1, 0, 1, -1, 1, 1, 0, 0, 0, 0, 0, 3, 0, -1, -1, -1, 0, 2, -3, -1, -1, 0, 0, 0, 1, 
        -1, 0, -1, 2, 1, -1, 2, -2, -1, 2, 1, 0, 0, 0, 0, -1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1,
        1, 0, 0, 0, 0, 0, 3, 0, -1, -1, -1, -1, 0, -1, -1, -1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, -1, 
        -1, 1, 0, 1, 0, 0, 0, 0, 1, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 
        -1, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 1, -1, -1, 2, 4, -1, -2, -2, 0, -1, 
        0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 0, 1, -1, 1, -1, -1, 2, 3, 0, -1, -1, -1, -1, 1, -1, -1, 
        -1, -1, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, -1, 1, 0, 0, 0, 1, -1, -1, 1, 1, 
        -1, 0, -1, 1, 0, 0, -1, 0, 0, -1, 2, 6, -1, -2, -2, -1, -2, 0, 0, -1, -1, -1, 1, 0, 1, 0, -1, 
        0, 0, 1, -1, 1, -1, -1, 2, 3, -1, -2, -2, 1, -1, 0, 1, 1, -1, -1, 2, 2, -1, -1, -2, 0, 0, 1, 
        -1, 0, 0, -1, 2, 3, 0, -2, -2, 0, -1, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 1, 0, 1, -2, 1, -1, -2,
        3, 3, 0, -1, -1, 0, 0, 1, -2, -1, -1, -1, 1, 0, 0, 0, -1, 0, 1, 1, -1, 1, -1, -1, 2, 5, -1, 
        -2, -2, -1, -1, 1, -1, -2, -2, -1, 2, 0, 1, 0, 0, 0, 1, 1, -1, 1, -1, -1, 1, 2, 0, -2, -2, 1, 
        0, 1, -1, 1, -1, -1, 2, 1, -1, 0, -1, 1, 0, 1, -2, 1, -1, -2, 3, 2, 0, -1, -1, 0, 0, 1, -1, 
        -1, -1, -1, 1, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 3, -1, -2, -2, 1, 0, 1, -1, 0, -2, -1, 3,
        1, 0, -1, -1, 1, 1, 0, -2, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, 0, 1, -1, -1, 2, 1, -1, 0, -1,
        1, 0, 0, -1, -1, 0, -1, 2, 3, -1, -2, -2, 1, -1, -1, 2, 1, -1, -2, 3, 2, -1, 0, -2, 1, -1, 1, 
        -1, -1, 0, -1, 2, 4, -1, -2, -2, 0, -1, -1, 1, 0, 0, -2, 2, 1, -1, 1, -1, 1, -1, 1, -1, 0, 0, 
        -2, 2, 1, 0, -1, -1, 1, 0, -1, 1, 1, 0, -2, 2, 1, -2, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1 ]
    >,

    <
        2,

        21361158000,

        \[ -5, 2, 1, 0, 2, 2, -1, 1, 1, 2, 0, 0, 1, -4, 0, 1, -1, -1, 0, 1, -1, 2, 1, -2, -3, 1, 1, 0,
        1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, -3, 1, 0, 0, 2, 1, 0, 1, 1, 0, 
        0, 1, 1, -2, -1, 0, 0, 0, -1, 0, -1, 1, 1, -1, -1, 0, -1, -1, 1, 0, -1, 2, 1, 1, 0, 1, 1, -2, 
        0, 0, 0, -1, 0, 0, 0, 1, 0, -1, -4, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0, 1, -2, -1, 0, -1, 0, 0, 
        1, -1, 1, 1, -1, -1, 1, 0, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, -1, 0, 1, 0, 0, 1, 0, -1, 
        -6, 2, 2, 1, 2, 1, -1, 1, 1, 1, 0, 0, 1, -2, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2, -2, 0, 0, 0, 1, 
        0, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, 0, -1, -4, 2, 1, 1, 1, 2, 0, -1, 0, 1, 
        1, -1, 0, -2, 0, 1, -1, 0, 0, 1, 0, 1, 0, -1, -4, 1, 1, 0, 2, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 
        1, 0, -1, 0, 0, -1, 1, 1, -1, -4, 1, 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, -1, 0, 
        -1, 1, 1, -1, -2, 0, -1, 0, 2, 1, 1, 0, 1, -1, 0, 2, 1, -1, -1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 
        -4, 1, 1, 1, 1, 1, -1, 1, 1, 2, 1, -1, 0, -2, 0, 1, 0, -1, -1, 1, -1, 1, 1, -1, -4, 1, 1, 1, 
        1, 1, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -5, 1, 1, 2, 2, 1, 0, 0, 1, 0,
        1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1, -3, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, -1, -1,
        0, 0, 0, -1, 1, 0, 0, 0, 0, -3, 1, 1, 0, 1, 1, -1, 1, 0, 1, 0, 0, 0, -2, 0, 1, 0, -1, 0, 1, 
        -1, 2, 1, -2, -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -1, 1, 1, -1, 
        -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -3, 1, 1, 1, 1, 1,
        0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -1, 1, 0, -1, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0,
        0, 0, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -6, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0,
        -1, 1, -1, 0, 1, -1, -2, 0, 0, 1, 1, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 
        0, -1, -1, 0, 1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 2, -1, 0, 1, 1, -1, 0, 0, -1, 0, 0 ]
    >,

    <
        3,

        3091200,

        \[ -5, 1, 1, 1, 2, 1, -1, 1, 2, 0, 1, 0, 1, -1, 0, 0, 1, 0, -2, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0,
        0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, -1, 0, 1, 0, -1, 1, 1, -1, 
        0, 1, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, 1, -1, -1, -1, 1, 0, -1, 1, 1, 0, 0, 1, 1, -1, 0,
        -1, 0, 0, -1, 0, 0, 0, 0, 1, -5, 1, 1, 1, 2, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, 
        -2, 1, 1, 0, -2, 0, 0, 1, 1, 0, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 0, -1, 0, 1, 0, -4, 
        1, 1, 1, 1, 1, -1, 0, 2, 1, 1, -1, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0, 
        -1, 1, 1, 0, 0, 1, 1, -1, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -3, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 
        1, 1, -1, 0, 0, 1, 0, -1, -1, -1, 0, 0, 1, -2, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0,
        0, 1, 4, -1, -2, -1, 0, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, -1, 1, -1, -1, 2, -4, 
        1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -2, 1, 0, 1, 1, 1, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, -5, 1, 1, 1, 2, 1, 0, 0, 2, 1, 1, -1,
        1, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 0,
        1, -1, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 1, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, -1, 1, 
        0, 0, -1, 0, -1, 0, 2, 1, 0, 0, 1, -1, -1, 2, 1, -1, 0, -1, 1, 0, -1, -1, -1, 0, 0, 1, -1, 0, 
        -1, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -2, -1, 0, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 
        -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, -1, 0, 0, -1, 1, 3, -1, -2, -1, 0, 0, -1, 1, 0, 0, -1, 
        1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 2, 0, -1, 0, -1, 1, 0, -1, -1, 0, -1, 0, -1, 0, 1, 
        0, -1, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, -1, -1, 1, 1, 0, 0, 0, 0, 
        1, 0, -1, 0, 5, -1, -2, -1, -2, 0, 0, -1, -2, 0, -1, 0, -1, 0, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0
        ]
    >,

    <
        3,

        70726656000,

        \[ -1, -1, 1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -1, -3, 1, 2, 2,
        0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -1, -1, -1, 0, 1, 1, 0, 0, 0, 
        1, -1, 0, 1, 1, 1, -1, -1, 1, 1, -1, 0, -1, -1, 0, 1, 4, -2, -1, 0, -2, -1, -1, 1, -1, 0, 0, 
        0, 0, 1, 0, -1, -1, 1, 0, 1, 1, -1, 0, 0, -2, 0, 1, 1, 1, 0, -1, 1, 1, 1, 1, -1, 0, 0, -1, 0, 
        0, 0, -1, 1, -1, 0, 1, 0, -1, -1, 1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1,
        0, 1, -1, -5, 1, 2, 2, 0, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -1, -2, 0,
        1, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, -1, 1, 0, -2, 0, 0, 1, 1, 1, 0, 
        0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, -1, 2, -1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 
        -1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 2, -2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 1, -1, -1, 0, 
        1, -1, 0, 1, -1, 0, 1, 1, -1, -1, 1, 0, 1, 1, -2, -1, -1, 0, 1, 0, 1, 0, -1, 0, 2, -1, 0, 1, 
        -2, 0, 1, -1, -1, 0, 0, 1, 0, -1, 2, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0,
        0, 1, 0, 1, 0, -1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, -4, 0, 0, 2, 2, 1, 0, 
        0, 2, 0, 1, 0, 1, 0, -1, -1, 1, 1, -2, 0, -1, -1, 1, 1, 0, -1, -1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 
        1, 0, -1, -1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
        0, -1, 0, 0, 0, 0, 0, 2, -1, -2, 0, 1, 0, 0, 0, 0, -1, -1, 2, 0, 0, 0, -1, 1, 1, -1, -1, 0, 
        -1, 0, 1, 3, -2, -2, 0, 0, 0, -1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 0, 1, -1, 0, 1, -5, 2,
        1, 2, 1, 2, 0, -1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -1, 2, -1, -2, 0, 0, 0, 
        -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 1, 0, -1, 0, 0, -1, 0, 1, 8, -2, -4, -2, -2, 0, -1, 0, -2, 
        -1, -2, 2, -1, 0, 2, -1, 0, 1, 0, -1, 2, -1, -1, 1, 4, -2, -3, -1, 0, 0, -1, 1, 0, -1, -1, 2, 
        0, 0, 1, -1, 1, 0, -1, -1, 1, -1, 0, 1, 5, -1, -3, -1, -1, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, 
        -1, 0, 1, 0, -1, 2, -2, -1, 2 ]
    >,

    <
        3,

        330057728000,

        \[ 3, -1, 0, 0, -1, 0, 1, -1, -2, -1, -1, 1, -1, 2, -1, 0, -2, 2, 0, 0, 1, -1, 1, -1, 1, 0, 0,
        1, -1, 1, 1, -2, -2, -1, 0, 0, -2, 2, 0, 1, -1, 2, -1, 0, 1, -1, 1, -1, 1, -1, -1, 0, 1, 0, 1,
        0, 0, -1, -1, 2, 0, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, 0, 3, -1, 0, 0, -2, -1, 0, 0, -1, 0, 0,
        -1, -1, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 3, -1, 0, 0, -1, -1, -1, 1, -1, 0, -1, 0, -1, 1, 0,
        0, -1, 0, 0, 1, 0, 0, 1, -1, 3, -1, 0, 0, -1, 0, 1, -2, -2, -1, -1, 1, -1, 2, 0, 0, -1, 1, 0, 
        0, 1, -1, 0, 0, 5, -1, -1, -1, -2, -1, 0, 0, -2, -1, -1, 1, -1, 1, 0, 0, -2, 1, 1, 0, 1, 0, 0,
        -1, 5, -1, -1, 0, -2, -1, 0, -1, -2, -1, -1, 0, -2, 2, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 3, -1, 
        0, 0, -1, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 5, -2, -1, -1, -2, 
        -1, 0, 0, -2, -1, -1, 1, -1, 2, 0, 0, -1, 1, 1, 0, 1, -1, 0, -1, 3, -1, -1, 0, -1, 0, 0, 0, 
        -1, -1, -1, 1, 0, 1, 0, -1, -1, 1, 0, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, -1, 0, 0, 
        -1, 2, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 4, -2, -1, -2, 0, -1, 0, 1, 0, -1, -1, 2, 0, 1, -1, 
        -1, 0, 0, 0, -1, 1, -1, 0, 1, 6, -2, -1, -1, -2, -1, -1, 0, -2, -1, -1, 1, -2, 2, 1, 0, 0, 0, 
        0, 0, 1, -1, 0, 0, 8, -3, -3, -2, -1, -2, -1, 2, -1, -2, -2, 3, 0, 1, 0, -2, 0, 0, 0, -1, 1, 
        -1, 0, 1, 2, -1, 1, 0, -1, -1, -1, 1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 
        0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 2, -1, 0, 0, 0, -1, 
        0, 1, -1, -1, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 3, -1, 0, 0, -1, -1, -1, 1, -1, 0,
        -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -2, 1, 0,
        2, -1, 0, 0, 1, -1, 1, 2, -3, 1, -1, 0, 0, 0, -1, -1, 2, 0, 0, 0, 0, -1, 1, 0, 0, 1, -1, -1, 
        0, -1, 0, 1, 0, 1, -1, 0, -1, 0, -1, -1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 0, 0, 
        2, -1, -1, -1, 1, -1, -1, 2, 0, -1, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 0, 0,
        0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ]
    >,

    <
        3,

        7638478848000,

        \[ -1, -1, -1, -1, 2, -1, 0, 3, 3, -1, 0, 2, 2, -1, -1, -1, 2, -1, -1, -1, -2, 0, 0, 2, 2, -1,
        -1, -1, -1, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, -1, 0, -1, 
        -1, 2, 2, 0, 0, 0, 1, -1, 0, -1, 0, -1, 0, 0, 0, 0, -1, 2, 2, -1, -1, -1, 0, -1, 0, 1, 1, -1, 
        0, 1, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, -1, 2, -3, 0, 0, 0, 3, 0, 0, 1, 3, -1, 0, 2, 2, -1, -1,
        -1, 2, -1, -1, -1, -2, 0, 0, 2, 1, -1, -1, -1, 1, -1, -1, 3, 1, -1, -1, 2, 1, -1, 0, -1, 1, 
        -1, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 0,
        1, 4, -1, -1, -1, -1, -1, -1, 1, 0, -1, -1, 1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, -4, 0, 
        1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, 0, -3, 1, 1, 1, 1, 0, 1, 
        0, 1, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, -2, 0, 1, 0, -3, 0, 1, 0, 1, -1, 0, 2, 2, 0, 1, 0, 1,
        0, -1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -2, 1, 2, 1, -1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 1, -1, 0, 
        1, 1, -1, 1, 0, -1, -2, 0, 0, -1, 2, 0, 1, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, 0, -1, -1, 0, 
        0, 1, -4, 1, 1, 1, 2, 1, 1, 0, 1, -1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, -2, 1, 1, -1, -5, 1, 2, 
        1, 2, 0, 0, 1, 3, 1, 1, -1, 1, -1, -1, 0, 1, -2, 0, 0, -2, 1, 0, 1, -2, 0, 1, 0, 2, 0, 1, 0, 
        1, -1, 0, 1, 1, 0, -1, 0, 1, -1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 0, 1, 0, 0, 1, 1, -1, 0, 1, 1,
        0, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 
        0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, -1, -1, 2, 1, -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -2, 1, 0,
        0, -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -2, 1, 1, -1, -1, 0, 1, 1, 
        0, 1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, -4, 1, 1, 2, 1, 1, 1, -1, 0, 0,
        1, -1, 1, 0, -1, 0, -1, 1, 0, 1, -1, 0, 1, -1, -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1,
        0, 0, -1, 0, 1, -2, 1, 1, -1, 0, 0, 1, 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1,
        0, 0, 0, -1 ]
    >,

    <
        4,

        4131388800,

        \[ -3, 0, 2, 1, 2, 0, 1, 0, 1, -1, 1, 1, 0, 1, -2, 0, 0, -1, -1, 0, -2, 1, 1, 0, -5, 1, 3, 1, 
        1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -2, 0, 1, -2, 2, 1, -2, -5, 1, 2, 1, 2, 0, 0, 1, 2, 
        0, 1, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
        0, 0, -1, 0, 0, -1, 1, 0, 0, -3, 1, 2, 1, 1, 1, 1, -1, 0, -1, 1, 0, -1, 1, -1, 1, 0, 0, -1, 0,
        -1, 1, 1, -1, -6, 1, 2, 1, 3, 1, 1, 0, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, 0, 
        -3, 0, 1, 0, 3, 0, 1, 1, 1, -1, 0, 2, 1, 0, -2, 0, 1, -1, -1, -1, -2, 1, 1, 0, -8, 2, 3, 1, 3,
        1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 2, -2, -1, 0, -3, 2, 1, -1, 0, -1, 0, 0, 0, 0, 1, 0, 0, -1,
        1, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 
        0, 0, 0, 0, 0, -1, 0, 0, 0, -2, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1,
        -1, 1, 1, -1, -3, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 0, -1, -2,
        0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -1, -5, 1, 2, 1, 1, 2, 
        1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2, -3, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
        0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0,
        0, -1, 0, 1, 0, -1, 1, -1, 0, 1, 1, 1, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0,
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -4, 1, 2, 1, 
        1, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -1, -5, 1, 2, 1, 2, 1, 1, 0, 1, 
        0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -1, 1, 1, -1, -4, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, 0, 0, 
        0, 1, 0, 0, -1, 1, -1, 1, 1, -2, 4, -2, -2, -1, -1, 0, 0, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 1,
        -1, 0, 1, -1, 0, 0, -3, 1, 1, 1, 0, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 0, 1,
        -1, -3, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0 ]
    >,

    <
        4,

        11189178000,

        \[ -3, 1, 2, 1, 0, 0, 1, -2, 1, 0, 2, -2, 1, 1, -2, 1, 0, 1, 0, 0, 0, -1, 0, 1, -3, 1, 1, 1, 
        1, 0, 0, 0, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, 1, 0, 0, 0, -1, 1, 
        0, 1, -1, 1, 0, -1, 0, 0, 1, 0, 0, 0, -1, 0, 1, -8, 3, 4, 3, 1, 1, 1, -2, 1, 1, 2, -3, 0, 0, 
        -1, 2, 0, 0, 0, 1, -2, 1, 1, -1, -3, 1, 1, 1, 1, 1, 1, -2, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, 0, 
        0, 0, -1, 0, 1, -2, 0, 1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, 0, 0, 0, -1, 0, 1, 
        -3, 1, 2, 1, 0, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, 0, 0, -1, 0, 1, -1, -7, 2, 2, 3, 2, 
        1, 1, -1, 2, 0, 1, -1, 1, 0, -1, 0, 1, 1, -1, 0, -2, 0, 1, 0, -5, 2, 2, 1, 1, 1, 1, -2, 1, 0, 
        1, -1, 1, 0, -1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -2, 0, 1, 0, 1, -1, -1, 1, 2, 1, 1, -1, 1, 0, -1,
        0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, 1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, 0, -1, 
        0, -1, 0, 1, -9, 3, 3, 2, 3, 1, 0, 0, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -1, 0, -3, 1, 1, 0, 
        -2, 1, 1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 1, -4, 1, 1, 1, 2, 
        0, 0, 0, 2, 0, 0, 0, 2, 0, -1, -1, 1, 0, 0, 0, -2, 0, 0, 1, -4, 2, 1, 1, 1, 1, 1, -2, 1, 0, 0,
        0, 1, 0, 0, 0, 1, 1, 0, -1, -1, -1, 0, 1, -9, 3, 3, 3, 3, 2, 2, -3, 1, 0, 1, -1, 1, 0, -1, 1, 
        1, 1, -1, 0, -2, 0, 1, 0, 4, -1, -1, -1, -2, -1, 0, -1, -1, -1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
        1, -1, -1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, -1, 0, 1, 1, 0, 0, -1, 1, 1, 0, -1, 0, -1, -1, 2, 
        -3, 2, 1, 1, 0, 1, 1, -2, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 1, 0, -1, 0, 0, 0, -4, 1, 1, 1, 2, 1,
        1, -1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -1, 0, -2, 0, 1, 0, -3, 2, 1, 2, 0, 1, 0, -2, 0, 0, 0, 
        -1, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 4, -1, -1, -1, -1, -1, -1, 0, -1, -1, -1, 1, 0, 1, 1,
        -1, 0, 0, 1, 0, 0, 0, -1, 1, 5, 0, -2, -1, -2, 0, 0, -2, -2, -1, -2, 1, -1, 1, 2, 0, 0, 1, 1, 
        -1, 1, -1, -1, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, -1, -2, 2, 0, 0, 1, -1, 1, 0, 0, -1, -1, 0, 0, 1
        ]
    >,

    <
        4,

        11189178000,

        \[ 3, -1, -2, -1, 0, 0, -1, 2, -1, 0, -2, 2, -1, -1, 2, -1, 0, -1, 0, 0, 0, 1, 0, -1, 3, -1, 
        -1, -1, -1, 0, 0, 0, -2, 0, -1, 1, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, -1, 2, -1, -1, -1, 0, 0,
        0, 1, -1, 0, -1, 1, -1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, -1, 8, -3, -4, -3, -1, -1, -1, 2, -1, 
        -1, -2, 3, 0, 0, 1, -2, 0, 0, 0, -1, 2, -1, -1, 1, 3, -1, -1, -1, -1, -1, -1, 2, -1, 0, -1, 1,
        -1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, -1, 2, 0, -1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, -1, 2, 0, 
        0, -1, 0, 0, 0, 1, 0, -1, 3, -1, -2, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, -1, 0, -1, 0, 0, 
        1, 0, -1, 1, 7, -2, -2, -3, -2, -1, -1, 1, -2, 0, -1, 1, -1, 0, 1, 0, -1, -1, 1, 0, 2, 0, -1, 
        0, 5, -2, -2, -1, -1, -1, -1, 2, -1, 0, -1, 1, -1, 0, 1, -1, 0, -1, 0, 0, 1, 0, 0, 0, 2, 0, 
        -1, 0, -1, 1, 1, -1, -2, -1, -1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 1, 0, 0, -1, 2, -1, -1, 0, 0, 0,
        -1, 1, -1, 0, -1, 1, 0, -1, 1, -1, -1, 0, 0, 1, 0, 1, 0, -1, 9, -3, -3, -2, -3, -1, 0, 0, -3, 
        -1, -1, 1, -1, 1, 1, -1, -2, 1, 1, 0, 3, -1, -1, 0, 2, -1, -1, -1, 0, 0, -1, 2, 0, 0, -1, 1, 
        -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, -1, 4, -1, -1, -1, -2, 0, 0, 0, -2, 0, 0, 0, -2, 0, 1, 1, 
        -1, 0, 0, 0, 2, 0, 0, -1, 4, -2, -1, -1, -1, -1, -1, 2, -1, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, 
        1, 1, 1, 0, -1, 9, -3, -3, -3, -3, -2, -2, 3, -1, 0, -1, 1, -1, 0, 1, -1, -1, -1, 1, 0, 2, 0, 
        -1, 0, -4, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, -1, 1, 1, -1, 0, 0, 1, 
        0, -1, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 1, 0, 1, 1, -2, 3, -2, -1, -1, 0, -1, 
        -1, 2, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, -1, 0, 1, 0, 0, 0, 4, -1, -1, -1, -2, -1, -1, 1, -1, 1,
        0, -1, -1, 0, 1, 0, -1, -1, 1, 0, 2, 0, -1, 0, 3, -2, -1, -2, 0, -1, 0, 2, 0, 0, 0, 1, 0, 0, 
        -1, 0, 0, -1, 0, -1, 1, 0, 0, 0, -4, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1,
        0, 0, 0, 1, -1, -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 2, -1, 1, -1, -2, 0, 0, -1, -1, 1, -1, 1, 1, 
        -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, 0, 1, 1, 0, 0, -1 ]
    >,

    <
        4,

        5639345712000,

        \[ 6, -3, -1, -1, -1, -2, -1, 1, -1, -2, -2, 2, 1, 2, -1, -2, 0, 0, 1, 0, 0, -1, 0, 1, 1, -1, 
        0, 0, 1, 0, 0, 0, 0, -1, -1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 5, -2, -1, -1, -1, -1, 
        -1, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 1, -1, -1, 1, -2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0,
        -1, 0, 1, -1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 3, -1, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, 0, 1, 0,
        0, 0, -1, 1, 0, 0, 0, 0, 0, 3, -2, -1, 0, 0, -1, -1, 1, 0, -1, -1, 1, 1, 1, 0, -2, 0, 0, 0, 0,
        0, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, -1, -1, 0, 1, 0, 0, 0, -1, 0, 1, -2, 
        1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 
        0, 1, -1, -1, 1, 1, 1, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2, 3, -1, 0, -1, -1, -2, -1, 1, 0, 0, 
        -1, 0, 1, 0, 0, -1, 0, -1, 2, 0, 0, 0, -1, 1, 6, -2, -1, -1, -2, -1, 0, -1, -2, -2, -1, 1, 0, 
        2, 0, -1, -1, 1, 1, 0, 1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        1, 0, 0, 0, -1, 1, 2, -1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, 0, 1, 0, -1, 1, -1, 0, 0, -1, 0, 
        0, 1, -4, 1, 2, 1, 2, 0, -1, 1, 2, 1, 0, -1, 1, -1, 0, 0, 1, -2, 0, 0, -2, 1, 0, 1, 1, 0, 0, 
        0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, -1, 2, -3, 1, 2, 1, 1, 0, 0, 0, 
        0, 0, 0, -1, -1, 1, 0, 1, 1, -1, 0, 0, -2, 1, 1, -1, 1, -1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, 
        1, 1, -1, -1, 0, 0, 1, 0, -1, 0, 0, 0, 2, 0, 0, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        -1, 2, -1, 0, 0, -1, 1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 
        0, 0, -4, 1, 1, 1, 2, 1, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, -1, 0, 0, 1, -5, 2, 2, 
        1, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, 0, 0, -2, 1, 0, 0, -4, 2, 2, 1, 1, 0, 0, 0, 1,
        1, 0, -1, 0, -1, 0, 1, 0, -1, 1, 0, -2, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 
        1, 0, 1, 0, 0, -1, -1, 0, -1, 1, -6, 3, 2, 2, 1, 2, 1, -2, 0, 1, 1, -2, -1, -1, 1, 2, 0, 0, 0,
        0, -1, 1, 0, -1 ]
    >,

    <
        4,

        5639345712000,

        \[ -6, 3, 1, 1, 1, 2, 1, -1, 1, 2, 2, -2, -1, -2, 1, 2, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, 0, 0,
        -1, 0, 0, 0, 0, 1, 1, -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -5, 2, 1, 1, 1, 1, 1, 0, 1, 1,
        1, -1, 0, -1, 0, 1, 0, 0, -1, 0, -1, 1, 1, -1, 2, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1,
        0, 0, 0, 0, -1, 1, 0, -1, 1, -3, 1, 0, 1, 1, 1, 1, -1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 
        0, 0, 0, 0, -3, 2, 1, 0, 0, 1, 1, -1, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, 0, 0, 0, 1, 0, -1, 0, 
        0, 0, -1, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -1, 0, 0, 0, 1, 0, -1, 2, -1, -1, -1, -1, 
        -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, -1, 1, 1, 
        -1, -1, -1, 1, 1, -1, 0, 0, 1, 1, 1, 0, -2, -3, 1, 0, 1, 1, 2, 1, -1, 0, 0, 1, 0, -1, 0, 0, 1,
        0, 1, -2, 0, 0, 0, 1, -1, -6, 2, 1, 1, 2, 1, 0, 1, 2, 2, 1, -1, 0, -2, 0, 1, 1, -1, -1, 0, -1,
        1, 1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, -2, 1, 0,
        0, 0, 1, 1, -1, 0, 1, 1, -1, 0, -1, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1, 4, -1, -2, -1, -2, 0, 1, 
        -1, -2, -1, 0, 1, -1, 1, 0, 0, -1, 2, 0, 0, 2, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0,
        0, -1, 0, 0, -1, 0, 0, 1, 0, 1, 1, -2, 3, -1, -2, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 
        -1, 1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 1, -1, -1, -1, 1, 1, 0, 0, -1, 0, 
        1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1, -1, 1, 0, 
        -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4, -1, -1, -1, -2, -1, 
        -1, 1, -1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 0, 1, 1, 0, 0, -1, 5, -2, -2, -1, -2, -1, 0, 0, -1, 
        -1, 0, 1, 0, 1, 0, -1, -1, 1, 0, 0, 2, -1, 0, 0, 4, -2, -2, -1, -1, 0, 0, 0, -1, -1, 0, 1, 0, 
        1, 0, -1, 0, 1, -1, 0, 2, -1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, 
        0, 1, 1, 0, 1, -1, 6, -3, -2, -2, -1, -2, -1, 2, 0, -1, -1, 2, 1, 1, -1, -2, 0, 0, 0, 0, 1, 
        -1, 0, 1 ]
    >,

    <
        4,

        7049182140000,

        \[ 0, 1, 0, 0, -1, 0, 2, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, 0, -1, 1, 0, 0, 0, -2, 1, 0, 0,
        1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 2, 0, -1, 0, -1, 0, 1, -1, -1, 
        0, 0, 0, -1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 0, 1, -6, 3, 3, 2, 1, 1, 2, -2, 0, 1, 1, -2, -1, 0, 
        -1, 2, 0, 0, 0, 0, -1, 1, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1,
        0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 1, -3, 
        2, 1, 1, 0, 1, 2, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, 0, 0, 0, 0, 1, -1, -5, 2, 1, 2, 2, 1, 
        2, -2, 1, 0, 0, 0, 1, 0, -1, 0, 1, 1, -1, -1, -1, -1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0,
        -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -1, -2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1,
        0, -1, -1, 0, 0, 0, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0,
        0, -7, 3, 2, 2, 2, 1, 0, 0, 2, 2, 1, -2, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, 0, -2, 1, 1, 1, 
        0, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 
        0, 0, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -2, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 0, -1, 1, 
        0, 0, 1, 0, 0, 0, 0, 0, 0, -8, 3, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 0, -2,
        1, 1, -1, 4, 0, -1, -1, -2, -1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 1, -1, 2, -1, -1, 1, 
        3, 0, -2, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 0, 1, -1, 1, 0, 0, -2, 1, -1, -1, 2, -1, 2, 1, 1, 
        -1, 0, 0, -1, 0, 1, 0, -2, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2, 1, 1, 1, 0, 0, 1, 1, 1,
        0, -1, 1, -1, 0, 0, 0, 0, 0, 0, -2, 1, 1, -1, -2, 2, 1, 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1,
        0, 0, 0, 1, 0, -1, 0, 0, 0, 4, 0, -1, -1, -1, -1, -1, 0, -1, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1, 
        0, 1, 0, -1, 1, 3, 1, -1, 0, -2, 0, -1, -1, -1, 0, -1, -1, -1, 0, 2, 0, -1, 1, 1, 0, 1, 0, -1,
        0, -1, 1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, 1, -1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1 ]
    >,

    <
        4,

        28196728560000,

        \[ 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, -1, -4, 2, 1, 1, 
        1, 1, 0, -1, 1, 1, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -4, 1, 2, 1, 1, 1, 0, 0, 0, 1,
        0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -1, 1, 1, -2, -2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0,
        1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, 1, 2, 0, -1, 0, -1, 1, 0, 1, -1, 0, 0, 0,
        0, 0, 0, -4, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -2, -5, 1, 
        1, 2, 1, 1, 0, 0, 1, 1, 1, -1, 1, -1, 0, 0, 0, 1, -1, 1, -1, 0, 1, -1, -10, 3, 4, 3, 2, 2, 1, 
        -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 2, -2, 1, 0, -1, 0, 0, 0, -1, 1, 0, 1, -1, 
        0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, -1, -2, 2, 0, 1, -1, -1, 0, -1, 2, 0, 
        0, -1, 1, 1, -1, 1, 0, -1, -3, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, -1, 1, 0, 1, 0, -1, 0, 0, 
        0, 0, 0, -5, 2, 2, 2, 1, 1, 0, 0, 1, 1, 0, -2, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -1, 1, 0, 
        -1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, -2, 2, 1, 0, 0, 0, -1, 
        1, 1, 2, 0, -2, 0, -2, 1, 1, 0, -1, 1, 0, -1, 1, 0, 0, -6, 2, 2, 2, 1, 2, 0, 0, 1, 2, 1, -2, 
        0, -2, 0, 1, 0, 0, -1, 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, 
        0, 0, 0, 0, 0, 1, -1, -2, 0, 0, 0, 1, 0, -1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 
        0, -1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 2, 0, -2, -1, -1, 1, 1, -1, -1, 1, 1, 0, 1, 0, -1, -7, 2, 
        2, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -1, -6, 2, 2, 2, 1, 1, 0, 
        0, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -1, -5, 1, 2, 1, 2, 1, 0, 1, 2, 1, 1, -1, 
        0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, 0, 5, -1, -1, -1, -2, -1, -1, 1, -1, 0, 0, -1, -1, 0, 1,
        0, -1, 0, 1, 0, 1, 0, -1, 1, -4, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 0, 
        -1, 1, 0, 0, -5, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -1 ]
    >,

    <
        4,

        541377188352000,

        \[ 2, 0, 0, 1, 0, 0, 0, -2, -1, -1, 0, 0, -1, 1, 1, -1, 0, 1, 0, -1, 1, -1, -1, 2, 3, 0, 0, 0,
        -1, 0, -1, -1, -1, 0, 0, -1, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 1, 4, -2, -2, 0, 0, 0, 0, -1,
        0, -1, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 2, -2, -1, 3, 1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 
        -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -1, 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1,
        0, -1, 1, -1, -1, 2, 6, -2, -2, -1, -1, 0, 0, -1, -2, -2, -1, 2, -1, 1, 1, -1, 0, 1, 0, -1, 2,
        -1, -1, 1, 5, -1, -1, -1, -1, -1, 0, -1, -1, -1, -1, 1, -1, 1, 1, -1, 0, 0, 1, -1, 1, -1, -1, 
        2, 7, -2, -3, -2, -1, 0, -1, 0, -1, -1, -1, 2, -1, 0, 1, -1, 0, 0, 0, -1, 2, -1, -1, 2, -4, 1,
        2, 2, 2, 1, 1, -2, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 4, -1, -1, 0, -1, -1, 
        -1, 0, -1, -1, 0, 0, -1, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 1, 3, 0, 0, 0, -2, 0, 0, -2, -2, 0, 
        0, -1, -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, -1, 1, 2, -1, 0, 0, -1, 0, -1, 0, -1, 0, 1, -1, -1, 1,
        0, 0, -1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, -1, 0, 0, -1, -2, -1, 0, 0, -1, 1, 1, 0, -1, 1, 0, 
        0, 0, 0, 0, 0, 4, -1, -1, 0, -1, 0, 0, -1, -2, -2, 0, 1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 0, 0,
        3, -1, -1, 0, -1, 0, 0, -1, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, 0, 0, 1, -1, 0, 1, -3, 1, 1, 1, 
        1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -1, 2, 0, -1, 0, 0, 0, 0, -1, -1, 
        -1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0,
        0, -1, 0, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0,
        0, 0, 0, 0, 2, 0, 0, 0, -1, 0, 0, -1, -1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 1, 
        0, -1, 0, 0, 1, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 2, 0, 1, 
        1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -2, -5, 2, 2, 2, 0, 2, 1, -2, -1, 0, 
        1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 
        1, -1, 0, 0, 1, 0, 1, 1, -2 ]
    >,

    <
        5,

        1374926192640,

        \[ 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, -2, 1, 1, 1, 1, -1, -1, 0, 0, 1, 0, -1, -2, 1, 1, 1, 
        0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -5, 2, 2, 3, 1, 1, 0, -1, 0,
        1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -1, 2, 0, -1, 0, -1, 0, 0, -1, -2, 0, 0, 0, -2, 
        1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 2, 0, -1, 0, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 
        0, 0, 1, 0, -1, 0, -2, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 
        -1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, -1, 0, 0, 0, 1, -2, 1, 0, 1, 1, 
        1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, 0, 0, 0, 0, 0, -1, -1, 
        0, 1, -1, 1, 0, 0, 1, 0, -1, -1, 1, 0, 0, 0, -3, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        1, -1, 0, 0, -1, 1, 0, -1, 3, -1, -2, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 1, -1, 0, 
        -1, 1, 0, -1, 1, -2, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 
        -3, 0, 0, 1, 2, 0, -1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 2, -1, -2, 0, -2, 1, 1, -1, -4, 1, 0, 1, 2, 
        1, 0, 0, 1, 0, 0, 1, 1, -1, 0, 0, 2, 0, -1, -1, -1, 0, 0, 0, -1, 0, -1, 0, 2, 0, 0, 1, 1, 0, 
        0, 1, 1, -1, -1, -1, 1, 0, -1, -1, 0, 0, 0, 1, 1, -1, -2, 0, 1, 0, 0, 1, 0, -1, 0, 2, 0, 0, 0,
        -1, 1, 0, -1, -1, 0, 0, 0, 0, 4, -1, -1, 0, -1, -1, -1, 0, -2, -1, -1, 1, -1, 1, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 
        -1, -3, -1, -1, 0, 0, -1, -2, -1, -1, 2, 0, 0, 1, -1, 0, 1, 0, -1, 2, -1, -1, 1, 4, -1, -2, 
        -1, 0, -1, 0, 0, 0, -1, -1, 2, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, -1, 2, -1, 1, 0, 1, 0, 0, 0, 
        0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, 1, 1,
        1, -1, 0, 1, 1, -1, -1, -1, -1, 1, 0, 3, -1, -2, -1, 0, -1, 0, 1, -1, -1, -1, 2, 1, 0, 0, -1, 
        0, 1, 0, -1, 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2, -1, -1, -1, 0, 1, 0, -1, 0, 
        -1, 0, 1 ]
    >,

    <
        5,

        115493800181760,

        \[ -6, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -3, 0, 0, -1, 0, -2, 1, -1, 3, -1, 1, 2, -2, -6, 2, 2, 
        2, 2, 2, 0, -1, 1, 1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -3, 0, 1, 1, 2, 1, 0, 0, 
        1, 0, 0, 0, 1, 0, -1, -1, 0, 0, -1, 1, -1, 0, 1, 0, -3, 1, 2, 2, 0, 1, 0, -1, 0, 1, 1, -2, 0, 
        0, -1, 0, -2, 1, 0, 2, 0, 0, 1, -1, -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, 
        -2, 2, -2, 1, 2, -2, 1, 0, 0, 1, -1, 1, -1, 0, -2, 0, 0, -1, -1, 0, 1, 0, -2, 1, 0, 2, 0, 1, 
        1, -2, -2, 1, 2, 1, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -2, 0, 0, 2, 0, 1, 1, -2, -3, 0, 
        1, 1, 2, 1, -1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, -1, 1, -1, 1, 1, -1, -7, 2, 3, 2, 1, 2, 0, 
        0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 2, -2, -1, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, 
        -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, 0, 1, -1, -3, 1, 1, 2, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 
        0, -1, 1, -1, 1, 0, 0, 1, 0, -4, 1, 1, 1, 2, 2, 1, -1, 1, 1, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 
        0, 0, 1, 0, -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 2, -1, 
        -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 2, -2, -6, 1, 2, 2, 2, 
        2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 2, -1, -7, 2, 3, 2, 2, 1, 0, 1, 2, 2, 
        1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 2, -1, -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 1, -1, 
        -1, 0, -1, 0, 0, 2, -1, 1, 1, -1, -6, 0, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, 
        -2, 1, -2, 1, 2, -1, -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 
        2, -2, -6, 2, 2, 1, 2, 2, 0, 0, 1, 2, 1, -1, 0, -2, 0, 1, 0, -1, -1, 1, -1, 1, 1, -1, -4, 0, 
        1, 0, 2, 1, 0, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 
        1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 
        -1, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, -1, -1, 1, 0, 0, 1, 1, 0, -1, 2, 0, -1, 0, 0, 1, 
        -1, -1, -1, 0, 0, 0, 1 ]
    >,

    <
        5,

        277185120436224,

        \[ 3, -1, -2, 1, 0, 0, 0, 0, -2, -2, -1, 2, -1, 1, 1, -1, 0, 1, -1, 0, -1, 1, 1, -1, -2, 0, 0,
        1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -2, 1, 1, -1, 0, 1, 0, 1, 0, 0, 0, 0, -1, 
        0, -1, 0, -1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 
        1, 0, 1, 0, 1, -1, 0, -2, 1, 2, -2, -2, 1, 0, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 
        -1, 0, -1, 1, 1, -1, 1, -1, -1, 0, 1, 0, 0, 1, 0, -1, -1, 2, 0, 0, 0, -1, 0, 0, -1, 0, -1, 1, 
        1, -1, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, 1, -1, -6, 2, 2,
        1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 2, -2, 2, -1, -1, 0, 0, 0, 0, 1, 
        -1, -1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, -1, 3, -1, -1, 0, -1, 0, 0, 0, -2, -1, -1, 1,
        -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 
        1, -1, -1, 0, 0, 0, 1, -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, -1, -1, 1, 
        1, -1, 0, 0, -1, 1, 0, 1, 1, -1, -1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 1, -1, -1, 0, 
        0, 0, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 1, 1, -2, -4, 2, 1, 1, 1, 2, 1, 
        -1, 0, 1, 1, -1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 1, 1, -1, -2, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 1,
        -1, 0, 0, 1, 1, 0, -1, -1, -1, 1, 1, -1, 0, 0, 0, 1, 1, 0, 0, 0, -1, -1, 0, 1, -1, 1, 0, 0, 0,
        0, -1, 0, -1, 1, 1, -1, -1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 0, -1, 2,
        1, -2, -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 0, 0, -2, 0, -2, 2, 2, -2, -3, 1, 1,
        1, 1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, 1, 0, -2, 0, -1, 1, 1, -1, -5, 2, 2, 1, 1, 1, 1, 0, 0,
        1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 2, -2, 4, -1, -1, -1, -2, 0, 0, 0, -2, 0, 0, 0, 
        -2, 1, 0, 1, -1, 0, 0, 0, 2, 0, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, -1, -1, 0, 1, -1,
        0, 0, 0, 1, 1, 0, -1, -4, 2, 2, 0, 0, 1, 0, 0, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 0, 0, 1, 
        0, -1 ]
    >,

    <
        6,

        3091200,

        \[ 5, -1, -1, -1, -2, -1, 1, -1, -2, 0, -1, 0, -1, 1, 0, 0, -1, 0, 2, 0, 2, -1, -1, 0, 0, 0, 
        0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, 1, -1,
        -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 1, 1, -1, 0, 1, -1, -1, 0, 0, -1, 
        -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, -1, 5, -1, -1, -1, -2, -1, 0, -1, -2, 0, -1, 0, -1, 1, 1, 0,
        -1, 0, 2, 0, 2, -1, -1, 0, 2, 0, 0, -1, -1, 0, 1, -1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 2, 0, 
        1, 0, -1, 0, 4, -1, -1, -1, -1, -1, 1, 0, -2, -1, -1, 1, -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, 0, 
        -1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 1, 0, 1, 0, 0, -1, 3, -1, 0, 
        0, -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, -1, 0, 1, 1, 1, 0, 0, -1, 2, -1, -1, -1, -1, -1, 
        0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, -1, -4, 1, 2, 1, 0, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 
        -1, 0, 1, -1, 1, 1, -2, 4, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, 1, 0, 1, 0, 0, 0, 0, 1, -1, 
        1, -1, -1, 1, 2, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, 5,
        -1, -1, -1, -2, -1, 0, 0, -2, -1, -1, 1, -1, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 
        -1, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, 2, -1, 0, -1, -1, -1, 1, 0, 
        -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 1, 0, -2, -1, 0, 0, -1, 1, 1, -2, -1,
        1, 0, 1, -1, 0, 1, 1, 1, 0, 0, -1, 1, 0, 1, 0, -2, -1, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 
        2, 1, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, 1, 
        -1, -3, 1, 2, 1, 0, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -1, -2, 0, 1, 0, 
        1, -1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 1, 0, 
        -1, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, -1, 0, 1, 0, -5, 1, 2, 1, 2, 0, 0, 1, 2, 0, 1, 0, 1, 0, 
        -1, 0, 1, -1, -1, 0, -2, 1, 1, 0 ]
    >,

    <
        6,

        70726656000,

        \[ 1, 1, -1, -1, 0, 0, 1, -1, 0, 0, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 0, -1, 1, 3, -1, -2, 
        -2, 0, -1, 0, 1, 1, 0, -1, 1, 1, -1, 0, -1, 0, -1, 1, -1, 1, 0, -1, 1, 1, 1, 0, -1, -1, 0, 0, 
        0, -1, 1, 0, -1, -1, -1, 1, 1, -1, -1, 1, 0, 1, 1, 0, -1, -4, 2, 1, 0, 2, 1, 1, -1, 1, 0, 0, 
        0, 0, -1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, 2, 0, -1, -1, -1, 0, 1, -1, -1, -1, -1, 1, 0, 0, 1,
        0, 0, 0, 1, -1, 1, 0, -1, 0, 1, 1, -1, -1, 0, 0, 1, -1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -1,
        1, 0, -1, 1, 5, -1, -2, -2, 0, -1, 0, 0, -1, -1, -2, 2, 0, 0, 1, -1, 0, -1, 1, -1, 1, 0, -1, 
        1, 2, 0, -1, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -1, 0, 2, 0, 0, -1,
        -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 1, -2, 1, 0, 0, 1, 0, 0, 1, 1, 
        0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, -2, 2, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, -1, 
        1, 1, 0, -1, 1, 0, -1, 1, 0, -1, -1, 1, 1, -1, 0, -1, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -2, 
        1, 0, -1, 2, 0, -1, 1, 1, 0, 0, -1, 0, 1, -2, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 0, 1, 0, 
        -1, 0, 0, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 4, 0, 0, 
        -2, -2, -1, 0, 0, -2, 0, -1, 0, -1, 0, 1, 1, -1, -1, 2, 0, 1, 1, -1, -1, 0, 1, 1, 0, -1, 0, 0,
        -1, 0, 0, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1,
        0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 2, 0, -1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 
        -1, 1, 1, 0, 1, 0, -1, -3, 2, 2, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, -1, 1, 
        0, -1, 5, -2, -1, -2, -1, -2, 0, 1, 0, -1, -1, 1, 0, 1, 0, -1, 0, -1, 1, -1, 1, 0, -1, 1, -2, 
        1, 2, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 1, 0, 0, 1, 0, -1, -8, 2, 4, 2, 2, 0, 
        1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -1, -4, 2, 3, 1, 0, 0, 1, -1, 0, 1, 1, 
        -2, 0, 0, -1, 1, -1, 0, 1, 1, -1, 1, 0, -1, -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1,
        0, -1, 0, 1, -2, 2, 1, -2 ]
    >,

    <
        6,

        330057728000,

        \[ -3, 1, 0, 0, 1, 0, -1, 1, 2, 1, 1, -1, 1, -2, 1, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 0, 0, 
        -1, 1, -1, -1, 2, 2, 1, 0, 0, 2, -2, 0, -1, 1, -2, 1, 0, -1, 1, -1, 1, -1, 1, 1, 0, -1, 0, -1,
        0, 0, 1, 1, -2, 0, -1, 1, 1, 0, -1, 1, 1, 0, 1, -1, 0, -3, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1,
        -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -3, 1, 0, 0, 1, 1, 1, -1, 1, 0, 1, 0, 1, -1, 0, 0, 1, 0, 
        0, -1, 0, 0, -1, 1, -3, 1, 0, 0, 1, 0, -1, 2, 2, 1, 1, -1, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0,
        0, -5, 1, 1, 1, 2, 1, 0, 0, 2, 1, 1, -1, 1, -1, 0, 0, 2, -1, -1, 0, -1, 0, 0, 1, -5, 1, 1, 0, 
        2, 1, 0, 1, 2, 1, 1, 0, 2, -2, -1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -3, 1, 0, 0, 1, 0, 0, 0, 2, 1,
        1, -1, 1, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, -5, 2, 1, 1, 2, 1, 0, 0, 2, 1, 1, -1, 1, -2, 0, 
        0, 1, -1, -1, 0, -1, 1, 0, 1, -3, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, 0, 0, 
        -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0, 0, 1, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, 0, 0, 1, -1, 1, -4, 
        2, 1, 2, 0, 1, 0, -1, 0, 1, 1, -2, 0, -1, 1, 1, 0, 0, 0, 1, -1, 1, 0, -1, -6, 2, 1, 1, 2, 1, 
        1, 0, 2, 1, 1, -1, 2, -2, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -8, 3, 3, 2, 1, 2, 1, -2, 1, 2, 2, 
        -3, 0, -1, 0, 2, 0, 0, 0, 1, -1, 1, 0, -1, -2, 1, -1, 0, 1, 1, 1, -1, 1, 0, 0, 1, 1, -1, 0, 0,
        1, 0, 0, -1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 0, 0, 0, 
        0, -1, 1, -2, 1, 0, 0, 0, 1, 0, -1, 1, 1, 1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, -3, 1, 
        0, 0, 1, 1, 1, -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, -2, -1, 1, 0, 0, 
        0, 2, 0, 0, 1, 2, -1, 0, -2, 1, 0, 0, -1, 1, -1, -2, 3, -1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 0, 
        1, -1, 0, 0, -1, 1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 
        1, 0, 0, 1, 0, 0, 0, -2, 1, 1, 1, -1, 1, 1, -2, 0, 1, 1, -2, -1, 0, 0, 1, -1, 1, 0, 1, 1, 0, 
        0, -1, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0 ]
    >,

    <
        6,

        417729312000,

        \[ 4, -1, 0, 1, -3, 0, 1, -3, -3, 0, -1, -1, -2, 2, 1, 0, -2, 2, 1, 1, 2, -2, 0, 0, -3, 0, 1, 
        2, 1, 1, 2, -2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 1, 1, -3, 
        -1, 0, 0, -1, -1, 1, 0, 0, -1, 2, 0, 0, 2, -2, 0, 1, 1, 0, 0, 1, -1, 1, 0, -1, -2, 0, -1, 0, 
        -1, 0, 1, 0, -1, 1, 0, 1, 0, 0, 1, -1, 4, -1, -2, 0, -1, 0, 1, -2, -1, -1, -1, 1, -1, 1, 1, 
        -1, 0, 1, 0, -1, 2, -2, -1, 2, 7, -2, -2, -1, -2, -1, 0, -1, -2, -1, -2, 1, -1, 1, 1, -1, -1, 
        1, 1, 0, 2, -1, -1, 1, 1, 0, 1, 1, -1, 0, 1, -2, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 
        -1, 0, 1, 1, 0, -1, 1, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 0, 2, 0, 
        0, 1, 2, -1, 0, 1, -2, -2, -1, 0, -1, -1, 2, 0, 0, -1, 2, 0, 1, 0, -1, 1, -1, 2, -1, 0, 1, -2,
        0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 1, 1, -1, 1, 1, -2, -1, 
        0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, -6, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, 
        -1, 0, 0, 1, -2, 1, -1, 0, 2, -1, 3, -1, 0, 0, -1, 0, 1, -2, -2, -1, -1, 1, -1, 1, 0, 0, -1, 
        1, 1, 0, 1, -1, 0, 0, 1, -1, -1, 1, 1, 0, 1, -1, 0, -2, -1, 2, 0, 1, 0, -1, 1, 1, -1, -1, 0, 
        -1, 0, 1, 0, 0, 0, 1, 1, 1, 2, -3, 0, -2, 0, 1, 0, 1, -1, -1, 0, 2, -1, -1, 1, -2, 0, 2, 0, 0,
        0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 7, -3, -2, -1, -2, -1, 
        0, 0, -2, -1, -1, 1, -1, 2, 0, -1, -1, 1, 0, 0, 2, -2, 0, 1, 2, -1, -1, 1, 0, 0, 0, -1, 0, -1,
        0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, 0, 2, 4, -2, -2, 0, 0, 0, 0, 0, -1, -2, -1, 2, 0, 1, 0,
        -2, 0, 1, -1, 0, 1, -1, 0, 1, -1, -1, 0, 1, 2, 0, 1, 0, 1, -1, 0, 1, 0, 1, -1, -1, 1, 0, -2, 
        -1, 0, -1, 1, 1, 0, -1, -1, 1, 2, 1, 1, -1, 0, -2, 0, 2, 0, 1, -1, -1, 1, 1, -2, -1, 0, -1, 1,
        1, 3, -2, -1, 0, 0, -1, -1, 1, 0, -1, 0, 1, 0, 1, 0, -1, 1, 0, -1, 0, 0, -1, 0, 1, 2, -2, -1, 
        0, 1, 0, 0, 0, 0, -2, 0, 2, 1, 1, -1, -2, 0, 1, -1, 0, 0, -1, 0, 1, -1, -1, -1, 0, 3, 0, -1, 
        2, 3, -1, 0, 2, 2, -1, -1, -2, 2, -1, -2, -1, -1, 0, 0, 2 ]
    >,

    <
        6,

        417729312000,

        \[ -4, 1, 0, -1, 3, 0, -1, 3, 3, 0, 1, 1, 2, -2, -1, 0, 2, -2, -1, -1, -2, 2, 0, 0, 3, 0, -1, 
        -2, -1, -1, -2, 2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0, 0, -1, 1, -1, -1,
        3, 1, 0, 0, 1, 1, -1, 0, 0, 1, -2, 0, 0, -2, 2, 0, -1, -1, 0, 0, -1, 1, -1, 0, 1, 2, 0, 1, 0, 
        1, 0, -1, 0, 1, -1, 0, -1, 0, 0, -1, 1, -4, 1, 2, 0, 1, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 
        0, -1, 0, 1, -2, 2, 1, -2, -7, 2, 2, 1, 2, 1, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -1, 0, 
        -2, 1, 1, -1, -1, 0, -1, -1, 1, 0, -1, 2, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, -1, 
        -1, 0, 1, -1, -1, -1, -1, 2, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, -2, 0, 0, -1, -2,
        1, 0, -1, 2, 2, 1, 0, 1, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1, 1, -2, 1, 0, -1, 2, 0, 0, 1, 1, 
        0, 0, 1, 1, -1, -1, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, -1, -1, 1, -1, -1, 2, 1, 0, 0, 1, 1, 
        -1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 6, -1, -2, -3, -2, -2, -1, 1, -1, 0, -1, 1, 0, 0, 1, 0, 
        0, -1, 2, -1, 1, 0, -2, 1, -3, 1, 0, 0, 1, 0, -1, 2, 2, 1, 1, -1, 1, -1, 0, 0, 1, -1, -1, 0, 
        -1, 1, 0, 0, -1, 1, 1, -1, -1, 0, -1, 1, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 1, 1, 0, 1, 0, -1, 
        0, 0, 0, -1, -1, -1, -2, 3, 0, 2, 0, -1, 0, -1, 1, 1, 0, -2, 1, 1, -1, 2, 0, -2, 0, 0, 0, -1, 
        -1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -7, 3, 2, 1, 2, 1, 0, 0, 2, 1, 
        1, -1, 1, -2, 0, 1, 1, -1, 0, 0, -2, 2, 0, -1, -2, 1, 1, -1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0,
        1, 0, -1, 1, 0, -1, 2, 0, -2, -4, 2, 2, 0, 0, 0, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 1, 0, 
        -1, 1, 0, -1, 1, 1, 0, -1, -2, 0, -1, 0, -1, 1, 0, -1, 0, -1, 1, 1, -1, 0, 2, 1, 0, 1, -1, -1,
        0, 1, 1, -1, -2, -1, -1, 1, 0, 2, 0, -2, 0, -1, 1, 1, -1, -1, 2, 1, 0, 1, -1, -1, -3, 2, 1, 0,
        0, 1, 1, -1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 1, 0, 0, 1, 0, -1, -2, 2, 1, 0, -1, 0, 0, 0, 0, 
        2, 0, -2, -1, -1, 1, 2, 0, -1, 1, 0, 0, 1, 0, -1, 1, 1, 1, 0, -3, 0, 1, -2, -3, 1, 0, -2, -2, 
        1, 1, 2, -2, 1, 2, 1, 1, 0, 0, -2 ]
    >,

    <
        6,

        7638478848000,

        \[ 1, 1, 1, 1, -2, 1, 0, -3, -3, 1, 0, -2, -2, 1, 1, 1, -2, 1, 1, 1, 2, 0, 0, -2, -2, 1, 1, 1,
        1, 0, 0, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 1, -2, -2, 0,
        0, 0, -1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, -2, -2, 1, 1, 1, 0, 1, 0, -1, -1, 1, 0, -1, -1, 0, 0, 
        1, -1, 0, 0, 1, 0, 1, 1, -2, 3, 0, 0, 0, -3, 0, 0, -1, -3, 1, 0, -2, -2, 1, 1, 1, -2, 1, 1, 1,
        2, 0, 0, -2, -1, 1, 1, 1, -1, 1, 1, -3, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, 0, 0, 2, -1, 0, 0, 
        0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 0, -1, -4, 1, 1, 1, 1, 1,
        1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, 0, 0, 1, -1, 4, 0, -1, -1, -2, 0, 0, -2, -2, 0, 
        -1, 0, -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0, 3, -1, -1, -1, -1, 0, -1, 0, -1, 1, 0, 0, -1, 
        0, 1, 0, 0, -1, 0, 0, 2, 0, -1, 0, 3, 0, -1, 0, -1, 1, 0, -2, -2, 0, -1, 0, -1, 0, 1, 0, -1, 
        1, 0, 0, 2, -1, 0, 0, 2, -1, -2, -1, 1, 0, 0, 0, 0, 0, -1, 2, 0, 0, 0, -1, 1, 0, -1, -1, 1, 
        -1, 0, 1, 2, 0, 0, 1, -2, 0, -1, -1, -2, 0, 0, -1, -1, 1, 1, 0, -1, 1, 0, 1, 1, 0, 0, -1, 4, 
        -1, -1, -1, -2, -1, -1, 0, -1, 1, 0, -1, -1, 1, 1, 0, 0, 0, 0, 0, 2, -1, -1, 1, 5, -1, -2, -1,
        -2, 0, 0, -1, -3, -1, -1, 1, -1, 1, 1, 0, -1, 2, 0, 0, 2, -1, 0, -1, 2, 0, -1, 0, -2, 0, -1, 
        0, -1, 1, 0, -1, -1, 0, 1, 0, -1, 1, 0, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, -1, -1, 1, 0, 
        -1, -1, 0, 0, 1, -1, 0, 1, 0, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 0, 1,
        0, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, -1, -1, 0, 0, 1, -1, 1, 0, 0, 2, 
        -1, 0, 0, 5, -1, -2, -2, -1, -1, 0, 0, -1, 0, -1, 1, 0, 0, 0, -1, -1, 1, 1, -1, 2, -1, -1, 1, 
        1, 0, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 4, -1, -1, -2, 
        -1, -1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 0, 1, -1, 0, -1, 1, 0, -1, 1, 4, 0, -2, -1, -1, 0, 0, 
        -1, -1, -1, -1, 1, -1, 0, 1, 0, 0, 1, 0, -1, 2, -1, -1, 1, 0, 0, -1, -1, 1, 0, 0, 1, 1, 0, 0, 
        1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1 ]
    >,

    <
        6,

        26734675968000,

        \[ -2, 2, 1, 1, -1, 1, -3, 1, 0, 2, 0, -2, -1, -2, 3, 1, 0, -1, 0, 2, -1, 2, 0, -2, -5, 2, 2, 
        1, 1, 1, -1, 1, 1, 2, 0, -1, 0, -2, 1, 1, 0, -1, 0, 1, -2, 2, 1, -2, -4, 1, 2, 2, 0, 1, -1, 0,
        0, 1, 1, -2, -1, 0, 1, 1, 0, 0, -1, 2, -1, 1, 1, -2, 3, 0, -1, 0, -1, 0, -2, 1, -1, 0, -1, 0, 
        -1, -1, 2, 0, -1, 0, 0, 1, 0, 1, 0, -1, 1, 0, -1, 0, 0, 0, -2, 1, 1, 1, -1, 0, 0, -1, 2, -1, 
        1, -1, 0, 0, 0, 0, -1, 1, -6, 2, 2, 2, 1, 2, -2, 1, 1, 2, 1, -2, 0, -2, 1, 1, 0, -1, -1, 2, 
        -2, 2, 1, -2, -2, 2, 1, 1, -1, 1, -1, 0, 0, 1, 0, -2, -1, -1, 2, 1, 0, 0, 0, 1, -1, 1, 0, -1, 
        -4, 1, 1, 2, 1, 1, -1, 1, 1, 1, 0, -1, 0, -1, 1, 0, 0, 0, -1, 1, -2, 1, 1, -1, -3, 2, 1, 1, 0,
        1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 1, -1, 1, 0, -1, -2, 2, 1, 1, 0, 1, -1, -1, -1, 
        1, 0, -1, -1, -1, 2, 1, 0, 0, 0, 1, -1, 1, 0, -1, 0, 1, 1, 0, -1, 0, -2, 1, -1, 1, -1, -1, -1,
        -1, 2, 1, 0, -1, 1, 1, -1, 2, 0, -2, -1, 1, 1, 1, 0, 1, 0, -1, -2, 0, -1, 0, -1, 0, 1, 1, -1, 
        1, 0, 1, -1, 1, 1, -2, 1, 0, -1, -1, 0, 0, -2, 2, 0, 0, -1, 1, 0, -1, 2, 0, 1, -1, 0, 0, -1, 
        1, 0, -1, -3, 1, 0, 0, 2, 1, -1, 1, 1, 1, -1, 1, 1, -2, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 5, -1, -3, -1, -1, 0, -1,
        0, -1, -1, -2, 2, 0, 0, 2, -1, 0, 1, 0, -1, 1, -1, -1, 1, -2, 1, 0, 1, 1, 1, -1, 0, 1, 0, 0, 
        0, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, -3, 1, 0, 2, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1,
        1, -1, 0, -1, 0, 0, 0, -1, 1, 0, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 
        0, 0, -1, 1, 0, 1, 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, -1, 
        0, 2, 0, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, -1, -1, -1, 0, 0, 1, 3, -1, -2, -1, 0, 0, 0, 
        0, -1, -1, -1, 2, 0, 0, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1, 1, 
        1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 2, -1, -1, 0, 0, 0, 1, -1, -1, -1, -1, 1, 0, 1, 0, 0, 0,
        1, 0, -1, 0, -1, 0, 1 ]
    >,

    <
        6,

        26734675968000,

        \[ -7, 3, 2, 1, 1, 2, 1, -2, 2, 2, 2, -3, 1, -2, 0, 1, 0, 0, 0, 0, 1, 0, -1, 1, -2, 1, 0, -1, 
        1, 1, 1, -1, 1, 1, 0, 0, 1, -2, 0, 0, 0, 0, 1, -1, 1, 0, -1, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 
        1, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 1, -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, 
        -1, 1, 0, 0, -1, 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 1, -2, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0,
        0, 2, -1, -1, 1, -5, 2, 2, 1, 1, 1, 1, -1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
        -5, 2, 2, 1, 1, 1, 1, -2, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 1, 1, 
        1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2, 2, 1, 0, 1, 0, -1, 0, 1, 1, -2, 
        0, -1, 0, 1, -1, 0, 1, 1, 0, 1, 0, -1, -4, 1, 0, 0, 2, 1, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 
        0, -1, -1, 0, 0, 0, 1, -2, 1, 1, 0, 0, 1, 0, -1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 
        -1, 1, -1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -5, 2, 2, 1, 
        0, 1, 0, 0, 1, 2, 2, -3, 0, -1, 0, 1, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0,
        0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, 1, 0, -1, -3, 1, 2, 1, 0, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 
        1, -1, 0, 0, 1, 0, 1, 0, -1, -2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0,
        1, 0, -1, -7, 3, 2, 2, 1, 2, 1, -2, 1, 1, 1, -2, 1, -1, 0, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 
        0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 2, 3, 2, 0, 2, 1, -2, 
        -1, 0, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -2, -2, 1, 1, 1, 0, 1, 1, -2, 0, 0, 0, -1, 
        0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 
        0, 1, -1, 1, 1, -2, -1, 0, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 
        -2, -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 2, 1, -3, 1, -1, 0, 0, 
        0, 0, 0, 1, -1, -1, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, -2 ]
    >,

    <
        6,

        26734675968000,

        \[ 2, -2, -1, -1, 1, -1, 3, -1, 0, -2, 0, 2, 1, 2, -3, -1, 0, 1, 0, -2, 1, -2, 0, 2, 5, -2, 
        -2, -1, -1, -1, 1, -1, -1, -2, 0, 1, 0, 2, -1, -1, 0, 1, 0, -1, 2, -2, -1, 2, 4, -1, -2, -2, 
        0, -1, 1, 0, 0, -1, -1, 2, 1, 0, -1, -1, 0, 0, 1, -2, 1, -1, -1, 2, -3, 0, 1, 0, 1, 0, 2, -1, 
        1, 0, 1, 0, 1, 1, -2, 0, 1, 0, 0, -1, 0, -1, 0, 1, -1, 0, 1, 0, 0, 0, 2, -1, -1, -1, 1, 0, 0, 
        1, -2, 1, -1, 1, 0, 0, 0, 0, 1, -1, 6, -2, -2, -2, -1, -2, 2, -1, -1, -2, -1, 2, 0, 2, -1, -1,
        0, 1, 1, -2, 2, -2, -1, 2, 2, -2, -1, -1, 1, -1, 1, 0, 0, -1, 0, 2, 1, 1, -2, -1, 0, 0, 0, -1,
        1, -1, 0, 1, 4, -1, -1, -2, -1, -1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, 1, -1, 2, -1, -1, 
        1, 3, -2, -1, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -1, 0, 1, 2, -2, -1,
        -1, 0, -1, 1, 1, 1, -1, 0, 1, 1, 1, -2, -1, 0, 0, 0, -1, 1, -1, 0, 1, 0, -1, -1, 0, 1, 0, 2, 
        -1, 1, -1, 1, 1, 1, 1, -2, -1, 0, 1, -1, -1, 1, -2, 0, 2, 1, -1, -1, -1, 0, -1, 0, 1, 2, 0, 1,
        0, 1, 0, -1, -1, 1, -1, 0, -1, 1, -1, -1, 2, -1, 0, 1, 1, 0, 0, 2, -2, 0, 0, 1, -1, 0, 1, -2, 
        0, -1, 1, 0, 0, 1, -1, 0, 1, 3, -1, 0, 0, -2, -1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 0, -1, 1, 
        0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 
        -5, 1, 3, 1, 1, 0, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, -1, 0, 1, -1, 1, 1, -1, 2, -1, 0, -1, 
        -1, -1, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 3, -1, 0, -2, -1, -1, 0, 1, 
        0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -1, 0, -1, -1, -1, 1, 0, 0, 0, 1, 0, 0, 
        1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 
        0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, 0, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 1, 1, 1, 0, 0, 
        -1, -3, 1, 2, 1, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, -1, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 
        -1, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 0, -1, -2, 1, 1, 0, 0, 0, -1, 1, 1, 
        1, 1, -1, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ]
    >,

    <
        6,

        26734675968000,

        \[ 7, -3, -2, -1, -1, -2, -1, 2, -2, -2, -2, 3, -1, 2, 0, -1, 0, 0, 0, 0, -1, 0, 1, -1, 2, -1,
        0, 1, -1, -1, -1, 1, -1, -1, 0, 0, -1, 2, 0, 0, 0, 0, -1, 1, -1, 0, 1, -1, 1, -1, 0, 0, 0, -1,
        0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 8, -2, -3, -2, -2, -2, -1, 1, -1, 
        -1, -2, 2, -1, 1, 1, -1, 0, 0, 1, -1, 1, -1, -1, 1, 0, 0, 0, 0, 1, -1, -1, 2, 0, 0, -1, 1, 0, 
        0, 0, 0, 1, -1, 0, 0, -2, 1, 1, -1, 5, -2, -2, -1, -1, -1, -1, 1, -1, -1, -1, 2, 0, 1, 0, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 5, -2, -2, -1, -1, -1, -1, 2, -1, -1, -1, 2, 0, 0, 0, -1, 0, 0, 0, 0, 
        0, 0, 0, 0, 2, 0, -1, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -2,
        -2, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 1, 0, -1, 1, 0, -1, -1, 0, -1, 0, 1, 4, -1, 0, 0, -2, 
        -1, -1, 0, -2, 0, -1, 0, -1, 1, 1, 0, -1, 0, 1, 1, 0, 0, 0, -1, 2, -1, -1, 0, 0, -1, 0, 1, -1,
        -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 5, -2, -2, -1, 0, -1, 0, 0, -1, -2, -2, 3, 0, 1, 0, -1, 1, 0, 
        0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, -1, 0, 1,
        3, -1, -2, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, 2, 0, -1, -1,
        0, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1, 7, -3, -2, -2, -1, -2, -1, 2, 
        -1, -1, -1, 2, -1, 1, 0, -1, 0, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, -2, -3, -2, 0, -2, -1, 2, 1, 0, -1, 2, 1, 0, 0, -2, 1, -1,
        0, -1, 1, -1, -1, 2, 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, 
        0, 0, 2, 0, -1, -1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1, -1, -1, 2, 1, 0, 0, 
        0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 2, 6, -2, -3, -2, 0, -1, 0, 0, 
        0, -1, -1, 2, 1, 0, 0, -2, 0, 0, 0, -1, 2, -2, -1, 3, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, -1, 
        1, -1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 2 ]
    >,

    <
        6,

        200510069760000,

        \[ -1, 1, 1, -1, 0, 0, -1, 2, 1, 1, 0, -1, -1, -1, 1, 1, 0, -2, 1, -1, -1, 2, 0, -1, -2, 1, 1,
        -1, 0, 0, -1, 2, 1, 2, 0, -1, 0, -2, 1, 1, 0, -2, 1, 0, -1, 2, 0, -1, -2, 0, 1, 0, 1, 0, 0, 1,
        1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 2, 0, -1, -2, 0, 0, -1, 1, 0, 0, -1, 1, 0, 
        -1, 1, 0, 0, -1, 1, -1, 0, 1, -1, 0, 2, -1, -1, -1, -1, 0, -1, 2, 0, 0, 0, 0, -1, 0, 1, 0, 0, 
        -1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, -2, 2, 1, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 0, -1, 1, 
        0, 0, -3, 2, 1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 0, 0,
        0, 1, 1, -1, 1, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, -1, 0, -1, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 1, 
        0, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, -1, -1, 
        0, 1, 1, -1, 0, 1, 0, -1, 1, 0, -1, -1, 1, 2, 0, -1, 0, -1, 1, -1, 1, 0, -2, -2, 0, 1, 2, -1, 
        -1, 1, 1, -1, 2, 1, -3, 2, 0, 0, -1, -1, 0, 0, 0, -2, 0, -1, 0, -1, 0, 1, 1, -1, 0, 1, 0, 0, 
        1, 0, -1, 0, 0, 0, -1, 1, 0, -1, 2, 1, 0, -1, 1, 0, -1, 1, 0, 1, -2, 0, -1, -1, 1, 0, 0, 2, 
        -1, -1, -1, 0, 0, -1, 2, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 0, -2, 0, 1, 0, 1, 
        1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, -1, -1, 0, -1, 1, 1, -1, 3, -1, -2, -1, 0, 1, 0, 0, -1, 
        -1, -1, 2, -1, 0, 1, 0, 0, 0, -1, -1, 1, 0, 0, 0, -5, 2, 2, 1, 1, 1, 0, 0, 2, 1, 1, -2, 0, -1,
        0, 1, 0, -1, 0, 0, -1, 1, 0, 0, -2, 0, 1, 1, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 
        0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 1, 0, -1, 
        -1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, -1, -1, 1, 1, 0, -1, 0, 0, 0, 1, 0, 0, -3, 0, 0, 0, 2, 
        1, 0, 1, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
        0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2,
        0, 0, -1, 1, -2, 1, 2, -2, -4, 1, 1, 2, 1, 2, 1, -2, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -1,
        0, 1, -1 ]
    >,

    <
        6,

        200510069760000,

        \[ 1, -1, -1, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 1, -1, -1, 0, 2, -1, 1, 1, -2, 0, 1, 2, -1, -1,
        1, 0, 0, 1, -2, -1, -2, 0, 1, 0, 2, -1, -1, 0, 2, -1, 0, 1, -2, 0, 1, 2, 0, -1, 0, -1, 0, 0, 
        -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, -2, 0, 1, 2, 0, 0, 1, -1, 0, 0, 1, -1, 
        0, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, -2, 1, 1, 1, 1, 0, 1, -2, 0, 0, 0, 0, 1, 0, -1, 0, 0, 
        1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 2, -2, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, 0, 0, 1, -1, 
        0, 0, 3, -2, -1, 0, -1, -1, 0, 0, -1, -1, 0, 1, 1, 1, -1, -1, -1, 1, 0, 1, 1, -1, 0, 0, 2, 0, 
        0, 0, -1, -1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 0, 0, 
        0, -1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 1,
        1, 0, -1, -1, 1, 0, -1, 0, 1, -1, 0, 1, 1, -1, -2, 0, 1, 0, 1, -1, 1, -1, 0, 2, 2, 0, -1, -2, 
        1, 1, -1, -1, 1, -2, -1, 3, -2, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, -1, -1, 1, 0, -1, 0, 0,
        -1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, -1, 0, 1, -1, 0, 1, -1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -2, 
        1, 1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 2, 0, -1, 0, -1, -1, 
        0, -1, 0, 0, 0, 0, 1, 0, 0, -1, -1, 1, 1, 0, 1, -1, -1, 1, -3, 1, 2, 1, 0, -1, 0, 0, 1, 1, 1, 
        -2, 1, 0, -1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 5, -2, -2, -1, -1, -1, 0, 0, -2, -1, -1, 2, 0, 1, 0,
        -1, 0, 1, 0, 0, 1, -1, 0, 0, 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 1, -1, 0, -1, 0, 0, 1, 
        0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1, 
        1, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 1, 1, -1, -1, 0, 1, 0, 0, 0, -1, 0, 0, 3, 0, 0, 0, -2, 
        -1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, 3, -1, -1, -1, -1, -1, -1, 1, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 7, -2, -3, -2, -2, -2, -1, 1, 0, 0, -1, 1, 0,
        0, 1, -2, 0, 0, 1, -1, 2, -1, -2, 2, 4, -1, -1, -2, -1, -2, -1, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0,
        -1, 1, -1, 1, 0, -1, 1 ]
    >,

    <
        6,

        267346759680000,

        \[ -1, 1, 2, 1, -1, 0, 0, -1, -2, 1, 0, -2, -1, 1, 0, 1, -1, 1, 1, 1, -1, 1, 1, -2, -3, 1, 2, 
        1, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, 0, 0, 0, 1, -1, 1, 1, -2, -2, 1, 1, 0, 0, 0, 0, 0, 
        0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, -1, 1, 0, -1, -1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 
        0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0,
        0, -1, 0, 1, -1, 4, -1, -1, -1, -2, -1, 0, 0, -2, 0, 0, 0, -1, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, 
        -1, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1,
        0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -1, 0, 0, -1, -2, 0, -1, 0, -1, 1, 1, 0, -1, 
        1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, -2, 0, 0, -2, -2, 1, 0, -2, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 
        0, -1, -1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0,
        0, 0, 1, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, -1, 
        0, 0, 0, -1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 0, 0, 3, 0, -2, -1, -1, 0, 0, -1, -1, 0, -1, 0, 0, 
        0, 1, 0, 0, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 0, 2, 0, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 1, 0,
        0, -1, -1, 0, 0, 1, 2, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 0,
        0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 4, -1, -2, -1, 
        -1, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, -2, 1, 0, 1, 1, 1, 0, -1, 
        0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0,
        0, 0, 1, 0, 0, -2, 1, -1, -1, 2, -1, 1, 0, 0, 1, 1, 2, -2, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 
        -1, 1, -1, 0, 1, 7, -1, -3, -2, -2, -1, 0, -1, -1, 0, -1, 0, 0, 0, 1, -1, -1, 1, 1, -1, 3, -2,
        -2, 3, 1, 0, -2, -1, 1, 0, 0, 0, 1, 0, 0, 1, 1, -1, 0, -1, 0, 0, 0, -1, 1, -1, -1, 2 ]
    >,

    <
        6,

        267346759680000,

        \[ 1, -1, -2, -1, 1, 0, 0, 1, 2, -1, 0, 2, 1, -1, 0, -1, 1, -1, -1, -1, 1, -1, -1, 2, 3, -1, 
        -2, -1, 0, 0, 0, 0, 1, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, 1, -1, -1, 2, 2, -1, -1, 0, 0, 0,
        0, 0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, -1, 0, 1, -1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 0, -1, 0, 
        1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, -1, 0, 0, 0, 1, 1, 0, 0, 1, 1, -1, 0, -1, 
        0, -1, 0, 0, 1, 0, -1, 1, -4, 1, 1, 1, 2, 1, 0, 0, 2, 0, 0, 0, 1, -1, 0, 0, 1, -1, -1, 0, -1, 
        0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
        -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
        0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 
        1, -1, -1, 0, 0, 0, 0, 1, 0, -1, -1, -1, 2, 0, 0, 2, 2, -1, 0, 2, 1, -1, -1, -1, 1, -1, -1, 
        -1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0,
        -1, 0, 0, 0, 0, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 
        -1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, -3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, 0,
        0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 
        -1, 0, 0, 1, 1, 0, 0, -1, -2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 
        0, 0, 0, -1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -4, 1, 2, 
        1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -2, 2, -1, 0, -1, -1, -1, 0, 1,
        0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 0, -1, 1, -1, 0, 0, 0, 0, 
        0, 0, 0, -1, 0, 0, 2, -1, 1, 1, -2, 1, -1, 0, 0, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1,
        0, 1, -1, 1, 0, -1, -7, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 2, 
        -3, -1, 0, 2, 1, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -1, 1, 1, -2 ]
    >,

    <
        6,

        2406120837120000,

        \[ 3, 0, 0, -2, -3, -2, -3, 3, 0, 2, 0, -2, -1, -1, 2, 1, 0, -3, 2, 1, 0, 2, -1, -1, -2, 0, 1,
        0, 0, -1, -1, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, -2, 0, 0, -1, 1, 0, 0, 2, 0, 0, -1, -2, -1, -1, 
        1, -1, 1, 0, -1, -1, 0, 1, 1, -1, -1, 1, 1, 0, 1, 0, -1, 4, -1, 0, -1, -3, -1, -1, 1, -2, 0, 
        0, -1, -2, 1, 1, 1, -1, -1, 1, 1, 1, 1, 0, -2, 2, 0, 0, -2, -1, -1, -1, 1, 0, 1, -1, 0, 0, -1,
        1, 0, 0, -2, 2, 0, 0, 1, -1, 0, 1, 1, 1, 0, -2, -1, -1, 0, -1, 1, 0, -2, -1, 0, 1, 1, -1, -1, 
        2, 1, 0, 1, 0, -1, 0, 1, 1, 0, -2, -1, -1, 1, 0, 1, 0, -2, -1, 0, 1, 1, 0, -1, 1, 1, -1, 1, 0,
        -1, -2, 1, 2, 1, -1, 0, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 1, 1, -1, 1, 1, -2, -2, 1, 2,
        0, -1, -1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, -1, -1, -1,
        1, 0, 1, 0, -1, -1, 0, 1, 1, 1, -2, 1, 0, 0, 1, -1, 0, 4, 0, -1, -1, -2, -1, -2, 1, -1, 0, -1,
        0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, 2, -1, 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, -1, 2, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1, -1, -2, -1, -2, -2, 3, 0, 0, -1, 1, 0, 0, 1, 0, 1, -2, 1, 0,
        -1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 1, 0, -1, 0, 0, 0, 2, 
        0, 0, -1, -1, -1, 0, 0, -1, -1, -1, 1, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 2, -1, 0, -1, -1, 
        -1, 0, 0, -1, -1, -1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 2, 0, 0, -1, -2, -1, -1, 1, -1, 
        1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 1, 0, -1, -2, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 0, 
        0, 1, 0, 0, 1, 0, -1, 1, 0, -1, -1, 1, 2, 1, -1, 0, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 
        1, 1, -1, 1, 1, -2, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 
        0, 0, -1, 1, 0, 0, -1, 1, 0, -1, -1, 0, 1, 0, 2, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, -1, 0, 0,
        0, -1, 0, 0, -1, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 0, 1, 1, 1, 0, 0, 0, 0, 
        -1, 0, 1, 1, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, 0, -2, 0, 1, 2, 1, 1, 2, -3, -1, -2, 0, 1, 0, 2,
        -1, 0, 0, 2, -1, 0, -1, -1, 1, 0 ]
    >,

    <
        6,

        14436725022720000,

        \[ -1, 1, 0, 2, 0, 0, 0, -2, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1, -1, 2, 1, 0, -1, 0, 
        1, 0, 0, -1, 1, -1, -1, 1, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, -1, 3, 2, 0, -2, 0, 0, 0, 0, -1, 
        0, 0, -1, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -1, -1, 2, 3, -1, -2, 0, 0, -1, 0, 0, 0, -1, -1, 1, 
        0, 1, 1, -1, 1, 0, 0, -1, 0, -1, -1, 2, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 0, 0, 1, 0, 0, 0, 
        1, 0, 0, 0, -1, 0, 1, 2, 0, -1, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, -1, 
        -1, 1, -1, 0, 0, 1, 1, 0, 0, -1, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1, -1, 2, 4, -1, -3,
        -1, 1, 0, 1, -1, 0, -2, -2, 3, 1, 0, 0, -2, 1, 1, 0, -2, 1, -2, -1, 3, 5, -2, -2, 0, -2, -1, 
        0, -1, -1, -1, 0, 0, 0, 2, 0, -1, 0, 1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1,
        -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 2, -2, 1, 0, 1, 1, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 1,
        0, 0, -1, 0, -1, -1, 2, 6, -2, -4, -2, 0, -1, 0, 0, 1, -1, -1, 2, 1, 0, 0, -2, 1, 0, 0, -2, 2,
        -2, -2, 4, -5, 1, 1, 2, 2, 1, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 3, -1,
        -2, -1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 2, -2, -1, 3, 1, -1, -2, 0, 1, 0,
        1, -1, 1, -1, 0, 2, 2, 0, -1, -2, 1, 1, -1, -1, 1, -2, -1, 3, 1, -1, -2, 0, 1, 0, 1, 0, 0, -2,
        0, 2, 1, 1, -1, -1, 1, 1, -1, -1, 0, -1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
        0, 1, -1, -1, 0, 0, 0, 0, 1, 3, -1, -2, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, -1, 0, 1, -1, 
        -1, 2, -2, 0, 2, 6, -2, -3, -1, -1, -1, 1, -1, -1, -2, -1, 2, 0, 1, 0, -1, 0, 1, 0, -1, 2, -2,
        -1, 2, 1, -1, -1, 0, 1, 0, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 1, 0, -1, 0, 0, -1, 0, 2, 4, -2, 
        -3, -1, 1, 0, 1, 0, 0, -2, -1, 3, 1, 0, -1, -2, 0, 1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 0, 0, 1,
        1, -1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 2, -1, 0, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, -1, 
        1, 1, 1, 0, -1, -1, 0, 1, -2, 0, 1, -1, 0, 1, 1, -1, -2, -1, 1, 1, 1, 0, 1, -1, 0, 2, 1, -1, 
        -1, -1, 0, 1, -1, -1, 1, -1, 0, 1 ]
    >,

    <
        7,

        235701633024000,

        \[ -1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 0, -2, 0, -1, 1, 1, 1, 1, -1, 2, -1, 0, 0,
        -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -2, 1, 0, 1, 1, 0, 1, -1, 0, 1, 1, 1, -1, 1, 0, -1, -2,
        0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 1, 0, 1, 1, -2, -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, 
        -2, 1, -1, 0, -1, 1, -1, 1, 2, -2, 4, -1, -1, -1, -2, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 
        0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 
        0, -2, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 1, 0, -1, 
        0, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 0, 0, 0, 1, -1, 3, -1, 0, 0, -2, 0, 0, -1, -2,
        0, 1, -1, -1, 1, 0, 0, -2, 1, 0, 1, 2, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0,
        0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 0, 1, 0, 0, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 1, 
        -1, 2, 1, -2, 1, 0, 1, 0, -2, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 1, 1, 0, 1, 1, -3, 
        -1, 0, 0, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 1, 0, 0, 0, 5, -1, -1, -1, 
        -3, 0, 1, -2, -2, -1, 0, 0, -1, 1, 0, 0, -2, 2, 1, 0, 3, -1, -1, 0, 4, -1, -1, -1, -2, 0, 0, 
        0, -2, -1, 0, 1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, -2, 0, 1, -1, -1, 0, 1, 
        -1, -1, 1, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1, -1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 0, 
        -1, 0, -1, 1, 0, 1, 1, -1, 4, 0, 0, 0, -3, 0, 0, -1, -3, -1, 0, -1, -2, 1, 1, 1, -2, 1, 1, 1, 
        1, 1, 0, -2, -1, 0, 2, 0, -1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, 0, 1, 1, -2, 
        6, -2, -1, -1, -3, -1, 0, 0, -2, -1, 0, 0, -1, 2, 0, 0, -1, 1, 0, 0, 2, -1, 0, 0, 0, 0, 1, 1, 
        -2, 0, 1, -1, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, 0, 1, 0, 0, 1, -2, -2, 1, 1, 2, -1, 1, 1, 
        -2, -1, -1, 1, -1, 0, 1, 0, 0, -1, 2, 0, 1, 0, 0, 0, -1, -2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
        1, 0, -1, 0, 0, 0, 0, 1, -1, 1, 0, -1, -1, 1, 1, 0, -1, 0, 1, -1, -1, -1, 0, 0, 0, 1, 0, 1, 0,
        1, 1, 0, -1, 0, 0, -1 ]
    >,

    <
        7,

        3535524495360000,

        \[ 4, -1, -1, -1, 0, -1, 0, 0, -1, 0, -1, 1, 0, 0, 0, -1, -1, 0, 1, 0, 1, 0, 0, 0, 6, -2, -2, 
        -2, -1, -2, -1, 2, -1, 0, -1, 1, 0, 0, 0, -1, -1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1, 
        1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, 1, 1, -1, -1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0,
        0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 4, -1, -1, -1, 0, -1, 0, 0, -1, -1, -1, 1, 0, 0, 0, -1, -1, 0, 1, 0, 1, 0, 0, 
        0, 2, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, 1,
        0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, -1, 1, 1, -1, 7, -2, -2, -1, -2, -1, 0, -1, 
        -2, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 0, 2, -1, -1, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 
        0, -1, 0, 0, -1, 0, 1, 1, 0, 1, 0, -1, 3, -1, 0, -1, -1, -1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0, 
        -1, 0, 1, 0, 1, 0, 0, -1, 3, -1, 0, -1, -1, -1, -1, 1, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 1, 
        0, 1, 0, -1, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 2, 0, 
        0, 0, -1, -1, -1, 1, -1, 0, 0, -1, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, 
        -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 2, 
        -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -1, -2, -1, 0, -1,
        0, 0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 1, -1, -1, 2, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0, 1, 
        -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, -1, 0, 1, 
        0, 0, 0, -1, 1, 0, 1, 0, -1, 3, -1, -1, -1, -1, -1, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, 
        -1, 1, 0, -1, 1, -2, 0, 0, 0, 1, 0, -1, 2, 2, 0, 1, 0, 0, -1, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0 
        ]
    >,

    <
        8,

        90229531392000,

        \[ 5, -1, -1, 0, -3, 0, -1, -1, -3, 1, -1, -1, -1, 0, 1, 0, -2, 1, 1, 2, 2, 0, 0, -1, 9, -2, 
        -3, -1, -3, -1, -1, -1, -3, -1, -2, 1, -1, 1, 2, -1, -1, 1, 1, 0, 2, -1, -1, 1, 6, -1, -1, -1,
        -3, -1, -1, 0, -2, 1, -1, -1, -1, 0, 1, 0, -2, 0, 2, 1, 2, 0, -1, 0, 5, -1, -2, -1, -2, 0, 0, 
        -1, -2, 0, -1, 0, -1, 0, 1, 0, -1, 1, 1, 0, 2, 0, -1, 0, 5, -2, -2, -1, -1, -1, -1, 1, -1, 0, 
        -1, 1, 0, 0, 0, -1, -1, 0, 0, 1, 1, 0, 0, 0, 6, -2, -2, -1, -3, -1, -1, 0, -2, 0, -1, 0, 0, 1,
        1, -1, -1, 1, 1, 1, 2, -1, -1, 0, 3, 0, 0, 0, -3, 0, -1, -1, -2, 1, 0, -2, -1, 0, 1, 1, -2, 1,
        1, 2, 1, 0, 0, -1, 12, -3, -4, -3, -4, -2, -1, 0, -3, -1, -2, 1, -1, 1, 2, -1, -2, 1, 2, 0, 3,
        -1, -2, 1, 1, 1, 0, 0, -1, 0, -1, 0, -1, 1, -1, -1, 0, -1, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 3, 
        -1, -1, 0, -2, 0, -1, 0, -1, 1, 0, -1, -1, 0, 1, 0, -1, 0, 0, 1, 2, 0, 0, -1, 4, -1, -2, -1, 
        -1, 0, 0, -1, -1, 0, -1, 1, 1, -1, 0, -1, -1, 1, 1, 0, 2, -1, -1, 1, 7, -1, -3, -2, -2, -1, 
        -1, 0, -1, 0, -2, 1, 0, -1, 2, -1, -1, 0, 2, -1, 2, 0, -2, 1, 2, 0, 0, 0, -2, 0, 0, -1, -2, 1,
        -1, -1, -1, 0, 1, 1, -1, 0, 1, 1, 1, 0, 0, -1, 7, -2, -3, -2, -2, -2, -2, 2, -1, 0, -2, 1, 0, 
        0, 2, -1, 0, -1, 1, 0, 1, 0, -1, 0, 4, 0, -1, -1, -2, -1, -1, 0, -1, 1, -1, -1, 0, -1, 1, 0, 
        -2, 0, 2, 1, 1, 0, -1, 0, 2, 0, -1, -1, 0, 0, 0, 0, -1, 0, -2, 1, 0, -1, 1, 0, -1, 0, 1, 0, 0,
        1, 0, -1, 4, -1, -2, -1, -1, 0, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 2, -1, -1, 2, 5,
        -1, -2, -2, -1, -1, -1, 1, 0, 1, -1, 0, 0, -1, 1, -1, -1, -1, 1, 0, 2, 0, -1, 1, 7, -2, -4, 
        -3, -1, -1, -1, 1, 0, 0, -2, 2, 1, -1, 1, -2, 0, 0, 1, -1, 2, -1, -2, 2, 7, -1, -3, -2, -2, 
        -1, -2, 1, -1, 0, -2, 1, 0, -1, 2, -1, -1, 0, 1, 0, 1, 0, -1, 1, 6, -1, -3, -2, -1, -1, -1, 1,
        0, 0, -2, 1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 0, -2, 2, -3, 1, 0, 0, 1, 0, -1, 2, 2, 2, 0, -1, 
        1, -2, 1, 0, 1, -2, 0, 0, -1, 1, 0, 0, 1, 0, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 1, -2, 1, -1, 
        0, -1, 1, 0, 0, 0, -1, 1, 3, -1, -2, -2, 0, -1, -1, 2, 1, 0, -1, 1, 1, -1, 1, -1, 0, -1, 1, 
        -1, 0, 0, -1, 1 ]
    >,

    <
        8,

        171865774080000,

        \[ -3, 0, 1, 1, 1, 2, 3, -3, 0, -1, 1, 0, 0, 1, -2, 1, 0, 2, -1, -1, 1, -1, 0, 1, -5, 1, 2, 2,
        1, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, 0, 0, 1, -1, -4, 0, 2, 2, 0, 1, 1, -1, 0,
        0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -1, -2, 0, 1, 0, 0, 1, 1, -1, 0, 1, 1, -1, 0, 0,
        -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -4, 1, 2, 1, 1, 1, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0, 0,
        0, 0, 0, 0, -4, 1, 1, 1, 1, 1, 2, -2, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -1, -1, 0, -1, 0, 1, -4,
        0, 1, 1, 2, 1, 2, -2, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -1, -1, 0, -1, 0, 1, -7, 1, 3, 2, 1, 1, 
        1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -1, 1, -1, 0, 1, -1, -3, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 
        0, 0, 0, -1, 1, 1, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2, -2, 0, -1, 1, 0, 0, 1, -1, 0, 
        0, 2, -1, -1, 1, -1, 0, 1, 0, -1, -1, 0, 1, 1, 1, -1, 1, -1, 0, 1, 1, 0, -1, -1, 1, 1, -1, -1,
        1, -1, -1, 2, -3, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -4, 
        1, 2, 1, 1, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, -1, 1, 0, 0, -8, 2, 3, 2, 2, 1, 1,
        0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -1, -5, 0, 2, 1, 2, 0, 0, 1, 2, 0, 1, 0, 
        1, 0, -1, 0, 2, -1, -1, 0, -2, 1, 0, 0, -4, 1, 2, 0, 1, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 
        -1, 0, 0, -1, 1, 0, 0, -3, 0, 0, 0, 2, 1, 1, 0, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, -1, 0, 0, 
        0, 1, -1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -2, 0, 0, -1,
        1, 0, 0, 1, 2, 1, 0, 0, 1, -1, 0, 0, 2, -1, 0, -1, 0, 0, -1, 1, -7, 1, 2, 1, 3, 1, 1, 0, 3, 1,
        1, 0, 1, -1, -1, 0, 2, -1, -1, -1, -1, 0, 0, 1, -6, 1, 3, 1, 1, 0, -1, 2, 2, 2, 1, -2, 0, -1, 
        0, 1, 1, -2, 0, 1, -2, 2, 1, -2, 0, -1, -1, -1, 1, -1, -1, 3, 2, 0, 0, 1, 1, -1, 0, -1, 1, -1,
        0, -1, -1, 1, 0, 0, 1, -1, -1, -1, 1, -1, -2, 3, 2, 0, -1, 1, 1, -1, 1, -1, 2, -2, 0, -1, -1, 
        1, -1, 1, -2, 0, 0, 0, 1, -1, -2, 3, 2, 1, 0, 0, 1, -1, 1, -1, 2, -2, 0, 0, -2, 1, 0, 0 ]
    >,

    <
        8,

        676721485440000,

        \[ 5, -1, -1, -2, -1, -2, 1, 0, -1, -1, 0, 1, 0, 1, -1, -1, -1, 0, 2, -1, 2, -1, -1, 1, 1, 0, 
        0, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 2, 0, 0, -1, -1, -1, 0,
        0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, 0, 1, 0, -1, 0, 6, -1, -1, -2, -2, -1, 1, -1, -2, -1, 
        -1, 1, -1, 1, 0, 0, -1, 0, 2, -1, 2, -1, -1, 1, 5, 0, -1, -1, -3, -1, 0, -1, -2, 0, 0, -1, -1,
        1, 1, 0, -2, 1, 2, 0, 2, -1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 
        1, 0, 0, 0, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 
        3, 0, 0, -1, -2, -1, 0, 0, -2, 0, -1, 0, -1, 1, 1, 1, -1, 0, 2, 0, 0, 0, 0, -1, 3, -1, -1, -2,
        0, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 1, -1, 1, 0, -1, 1, 3, -1, -1, -2, 0, -2, 0, 1, 
        1, 0, 0, 1, 1, 0, -1, -1, 0, -1, 1, -1, 1, -1, -1, 2, 5, -1, -1, -2, -1, -2, 0, 0, -1, -1, -1,
        1, 0, 1, 0, -1, 0, 0, 2, -1, 1, -1, -1, 1, 2, 0, 0, -2, 0, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
        0, -1, 2, -1, 0, 0, -1, 1, 6, -1, -2, -2, -1, -1, 1, -1, -2, -2, -1, 2, 0, 1, 0, -1, -1, 1, 1,
        -1, 2, -1, -1, 1, 2, 0, 0, -1, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0,
        5, 0, -1, -2, -2, -1, -1, 0, -2, 0, -1, 0, -1, 0, 2, 0, -1, 0, 2, 0, 1, 0, -1, 0, 4, 0, -1, 
        -1, -1, 0, 1, -2, -2, -1, -1, 1, -1, 1, 1, 0, -1, 1, 1, -1, 1, -1, -1, 1, 6, -2, -2, -2, -1, 
        -1, 1, -1, -1, -1, 0, 1, 0, 1, -1, -1, -1, 1, 1, -1, 3, -2, -1, 2, 8, -2, -3, -3, -2, -2, -1, 
        1, -1, 0, -1, 1, 0, 0, 1, -1, -1, 0, 2, -1, 2, -1, -2, 2, 6, -1, -1, -2, -2, -1, 0, -1, -2, 0,
        -1, 0, -1, 1, 1, 0, -1, 0, 2, -1, 2, -1, -1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, -1, 0, 1, 0, 0, 0, 0, 0, 6, -1, -2, -2, -2, 0, 0, -1, -2, -1, -1, 1, -1, 1, 1, 0, -1, 1, 1,
        -1, 2, -1, -1, 1, 6, -2, -3, -2, 0, -1, -1, 1, 0, -1, -1, 2, 1, 0, 0, -2, 0, 0, 0, -1, 1, -1, 
        -1, 3, 7, -2, -2, -2, -1, -1, -1, 0, -1, -1, -1, 1, -1, 1, 1, -1, 0, 0, 0, -1, 2, -1, -1, 2, 
        1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1 ]
    >,

    <
        8,

        676721485440000,

        \[ -5, 1, 1, 2, 1, 2, -1, 0, 1, 1, 0, -1, 0, -1, 1, 1, 1, 0, -2, 1, -2, 1, 1, -1, -1, 0, 0, 1,
        0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 0, 0, 1, 0,
        0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -1, 0, 1, 0, -6, 1, 1, 2, 2, 1, -1, 1, 2, 1, 1, -1, 1, -1, 0, 
        0, 1, 0, -2, 1, -2, 1, 1, -1, -5, 0, 1, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0,
        -2, 1, 1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 
        0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -3, 0, 0, 1, 2, 1, 0, 
        0, 2, 0, 1, 0, 1, -1, -1, -1, 1, 0, -2, 0, 0, 0, 0, 1, -3, 1, 1, 2, 0, 1, 0, -1, 0, 0, 0, -1, 
        0, 0, 0, 1, 0, 1, -1, 1, -1, 0, 1, -1, -3, 1, 1, 2, 0, 2, 0, -1, -1, 0, 0, -1, -1, 0, 1, 1, 0,
        1, -1, 1, -1, 1, 1, -2, -5, 1, 1, 2, 1, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -1, 1,
        1, -1, -2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1, -1, -6, 1, 2, 
        2, 1, 1, -1, 1, 2, 2, 1, -2, 0, -1, 0, 1, 1, -1, -1, 1, -2, 1, 1, -1, -2, 0, 0, 1, 1, 1, 0, 0,
        1, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -5, 0, 1, 2, 2, 1, 1, 0, 2, 0, 1, 0, 1, 0, 
        -2, 0, 1, 0, -2, 0, -1, 0, 1, 0, -4, 0, 1, 1, 1, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, 
        -1, 1, -1, 1, 1, -1, -6, 2, 2, 2, 1, 1, -1, 1, 1, 1, 0, -1, 0, -1, 1, 1, 1, -1, -1, 1, -3, 2, 
        1, -2, -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 2, -2, -6, 1, 
        1, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -2, 1, 1, -1, -1, 0, 0, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -6, 1, 2, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 
        -1, -1, 0, 1, -1, -1, 1, -2, 1, 1, -1, -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 
        0, 0, 1, -1, 1, 1, -3, -7, 2, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -2, 1, 
        1, -2, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, -1 ]
    >,

    <
        8,

        1353442970880000,

        \[ 7, -3, -3, -2, -2, -1, 0, 1, -2, -1, 0, 2, -1, 1, 0, -1, -1, 0, 0, 0, 3, -1, 0, -1, 0, 0, 
        0, 0, -1, 0, 0, 0, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0, 1, -2, 8, -3, -3, -2, -2, -1,
        -1, 1, -2, -1, -1, 2, -1, 1, 1, -1, -1, 0, 0, 0, 2, -1, 0, 0, 4, -1, -1, -1, -2, 0, 0, 0, -2, 
        0, 0, 0, -1, 0, 0, 0, -2, 0, 1, 1, 2, 0, 0, -1, 4, -1, -1, -1, -3, -1, -1, 1, -2, 0, 0, 0, -1,
        1, 1, 0, -1, 0, 1, 1, 1, 0, 0, -2, 2, -1, -1, 0, -1, 0, 1, 0, -2, -1, 0, 1, -1, 1, 0, 0, -1, 
        1, 0, 0, 1, 0, 1, -2, 1, -1, -1, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0,
        -1, 1, 0, 0, 0, -2, 0, -1, 1, -2, 1, 0, -1, -1, 0, 1, 1, -2, 0, 1, 2, 0, 1, 1, -3, 6, -2, -3, 
        -3, -1, -1, -1, 2, -1, 0, -1, 2, 0, -1, 1, -1, 0, -1, 1, -1, 2, 0, -1, 0, 5, -2, -3, -2, -1, 
        -1, 0, 1, 0, -1, 0, 2, 0, 0, 0, -1, 0, 0, 0, -1, 2, -1, -1, 1, 6, -2, -3, -1, -2, 0, 0, -1, 
        -2, -1, 0, 1, -1, 1, 1, -1, -1, 1, 0, 0, 3, -1, -1, 0, 6, -1, -3, -2, -2, 0, -1, 0, -2, 0, -1,
        1, -1, -1, 2, 0, -1, 0, 1, 0, 2, 0, -1, 0, 3, -1, -1, -1, -1, 0, 1, -1, -2, -1, 0, 1, -1, 1, 
        0, 0, -1, 1, 0, 0, 2, -1, 0, -1, 2, 0, -1, -1, -2, 0, 0, 0, -2, 0, 0, 0, -1, 0, 1, 1, -1, 1, 
        1, 0, 1, 0, 0, -2, 5, -1, -2, -2, -2, 0, -1, 0, -2, 0, -1, 1, -1, 0, 2, 0, -1, 0, 1, 0, 2, 0, 
        -1, -1, 2, 0, -1, -1, -1, 0, -1, 1, -2, 0, -1, 1, 0, -1, 1, 0, -1, 0, 1, 1, 0, 1, 0, -2, 5, 
        -3, -2, -2, -1, -1, 0, 1, -1, -1, 0, 2, 0, 1, -1, -1, 0, 0, 0, 0, 2, -1, 0, 0, 7, -3, -3, -3, 
        -2, -2, -2, 3, -1, 0, -1, 2, 0, 0, 1, -1, 0, -1, 1, 0, 1, 0, -1, 0, 3, -1, -1, -1, -2, 0, -1, 
        1, -2, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0, -1, -1, 0, -1, 1, -1, 1, 0, 0,
        0, -1, 1, 1, 0, -1, 1, 1, 0, 1, 0, -2, 2, 0, 0, -1, -2, 0, -1, 0, -2, 1, 0, -1, -1, 0, 1, 1, 
        -1, 0, 1, 1, 1, 0, 0, -1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 
        -1, -1, 1, 3, -1, -1, -1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 2, 0, -1, 0, -3,
        1, 1, 1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 1, -1, 1, 0, -1 ]
    >,

    <
        8,

        4060328912640000,

        \[ -6, 1, 3, 1, 2, 0, 0, 1, 2, 2, 1, -1, 0, -1, -1, 0, 0, -2, 0, 1, -1, 1, 1, -1, -3, 1, 1, 0,
        1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 1, 1, -1, 1, 0, 1, 0, -1, -1, -1, 1, -1,
        1, 0, -1, -1, 0, 1, 0, -1, -1, 1, 1, 0, 1, 0, -1, -2, 1, 2, 0, 0, 0, 1, -1, 0, 1, 0, -1, -1, 
        0, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, -5, 2, 3, 2, 0, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, 
        0, 2, -1, 1, 1, -2, -2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1,
        -2, 0, 1, 0, 1, 0, -1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, -2, 0, 1, -1, 1, 1, -1, 0, 1, 1, 0, -1, 
        0, 0, 0, -2, 0, -1, 0, -1, 0, 1, 1, -1, 0, 1, 1, -1, 1, 1, -2, -5, 1, 2, 0, 2, 0, 0, 1, 2, 1, 
        1, 0, 1, -1, -1, 0, 1, -2, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1, -1, 0, 1, 1, 0, 0, 1, 0, 0, -1,
        -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, 
        0, 0, 0, 4, 0, -1, -2, -1, -1, 0, 0, -1, 0, -1, 1, -1, 0, 1, 0, 0, -1, 1, -1, 1, 0, -1, 1, -2,
        0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0,
        0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, -1, 1, 0, -1, -1, 0,
        1, 1, -1, -1, 1, 1, 0, 1, 0, -1, -4, 2, 2, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
        -1, 0, 0, 0, -3, 0, 2, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, 1, 0, 0, 
        0, 1, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, -1, 1, 1, 0, 0, 1, 1,
        -2, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -5, 2, 2, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0,
        -1, 0, 1, 0, -1, -1, 1, -1, 1, 1, -1, 0, 1, 1, 0, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, -1, -1, -1, 1, -1, -1, 1, 2, 0, 0, 1, 1, 0, 0, -1, 2, -1, -1, -1, 0, 
        -1, -1, 3, 2, 0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, -1, 2, 4, 0,
        -2, -1, -1, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 1, 0, -1, 1, -1, -1, 2 ]
    >,

    <
        8,

        5413771883520000,

        \[ 4, -1, 0, -1, -2, -3, -1, 1, 0, 1, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 1, -1, -1, 2, 5, -1, 
        -1, -1, -2, -2, -1, 0, -1, 0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 2, -1, 0, -1, -1, 
        -2, 0, 1, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, 1, 0, -1, -2, -1, 2, 0, 1, 
        0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, -1, -1, 0, 1, 1, 0, -1, -1, 1, 1, 1, 0, -1, 1, 0, 0,
        -1, 0, -1, 0, 1, -1, 0, 0, 1, 2, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0,
        1, -1, 0, 1, 5, -2, -1, -1, -2, -2, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, 0, 1, 0, 2, -1, -1, 1,
        -1, -1, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 1, -1, 0, 1, -1, 4, -1, 0, -1, 
        -2, -2, -1, 1, -1, 1, 0, -1, -1, 1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, -1, -1, -1, 0,
        -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 3, -1, 0, -1, -2, -2, -1, 1, 0, 1, 0, -1, 
        0, 1, 0, 0, 0, -1, 1, 0, 1, -1, -1, 1, 4, -1, 0, -1, -2, -2, -1, 1, -2, 0, -1, 0, 0, 1, 0, 0, 
        -1, 0, 2, 1, 0, 0, 0, -1, 1, 0, 0, 0, -1, -1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        -1, 0, 1, 0, 0, 1, 1, -1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 1, -1, 2, -1,
        0, 0, -2, -1, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 1, -1, 0, 0, -1, 0, 1, 1, 0, -1, 
        -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 1, -1, 0, 1, 2, 1, -2, -1, 0, -1, -1, 1, 
        1, -3, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, 0, 0, -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, 0, 1, -1, 
        1, -1, 0, 0, 2, -2, 1, 2, -2, 0, 0, 2, 1, -2, -1, -1, 1, -1, 1, 0, -2, -1, 1, 0, 1, -1, -1, 1,
        2, -1, 1, 1, -2, 1, 0, 1, 1, -1, -1, 0, -1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0,
        -2, 1, 2, 1, -1, 0, 0, 0, -1, 1, 0, -2, 0, 0, 0, 1, -1, 0, 1, 2, -1, 1, 1, -2, -2, 1, 2, 1, 
        -1, 1, 0, -1, -2, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, 0, 1, 1, -2, 2, 0, 1, 0, -3, 0, 0, -1, 
        -2, 1, 0, -2, -2, 1, 1, 2, -1, 0, 1, 1, 1, 0, 0, -1, -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 
        0, 0, 1, 0, 0, 0, 1, -1, 1, 1, -2 ]
    >,

    <
        8,

        5413771883520000,

        \[ -4, 1, 0, 1, 2, 3, 1, -1, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, -1, 1, 1, -2, -5, 1, 1, 1,
        2, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -1, -2, 1, 0, 1, 1, 2, 0, -1, 0, 
        0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 0, 1, 0, -1, 0, 0, -1, 0, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, 
        0, 0, 0, 1, -1, -1, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 1, -1, -1, -1, 0, 1, -1, 0, 0, 1, 0, 1, 
        0, -1, 1, 0, 0, -1, -2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, -1, 1, 0, 
        -1, -5, 2, 1, 1, 2, 2, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, -1, 0, -2, 1, 1, -1, 1, 1, -1, -1,
        0, 1, 0, -1, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, -1, 1, 0, -1, 1, -4, 1, 0, 1, 2, 2, 1, -1, 1, 
        -1, 0, 1, 1, -1, 0, 0, 1, 1, -1, -1, -1, 0, 0, 0, -1, 0, -1, 0, 1, 1, 1, 0, 1, -1, 0, 1, 0, 0,
        0, 0, 1, 0, -1, -1, 0, 0, 0, 0, -3, 1, 0, 1, 2, 2, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0, 0, 1, -1, 
        0, -1, 1, 1, -1, -4, 1, 0, 1, 2, 2, 1, -1, 2, 0, 1, 0, 0, -1, 0, 0, 1, 0, -2, -1, 0, 0, 0, 1, 
        -1, 0, 0, 0, 1, 1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 0, -1, -1, 1, 
        0, 1, 0, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, -1, 1, -2, 1, 0, 0, 2, 1, 0, 0, 1, -1, 0,
        1, 0, -1, 0, 0, 1, 0, -1, -1, -1, 1, 0, 0, 1, 0, -1, -1, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, 0, 0,
        0, 1, 0, -1, 1, -1, -1, 1, 0, -1, -2, -1, 2, 1, 0, 1, 1, -1, -1, 3, 1, -1, 0, -1, 1, 0, -1, 
        -1, 0, 0, 0, 0, 4, -1, -3, -2, 0, 0, 0, 0, 1, -1, -1, 2, 0, -1, 1, -1, 1, 0, 0, -2, 2, -1, -2,
        2, 0, 0, -2, -1, 2, 1, 1, -1, 1, -1, 0, 2, 1, -1, 0, -1, 1, 1, -1, -2, 1, -1, -1, 2, -1, 0, 
        -1, -1, 1, 1, 0, 1, 1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 2, -1, -2, -1, 1, 0, 0,
        0, 1, -1, 0, 2, 0, 0, 0, -1, 1, 0, -1, -2, 1, -1, -1, 2, 2, -1, -2, -1, 1, -1, 0, 1, 2, -1, 
        -1, 2, 1, 0, 0, -2, 1, 0, 0, -2, 0, -1, -1, 2, -2, 0, -1, 0, 3, 0, 0, 1, 2, -1, 0, 2, 2, -1, 
        -1, -2, 1, 0, -1, -1, -1, 0, 0, 1, 2, 0, -1, -1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
        0, -1, 1, -1, -1, 2 ]
    >,

    <
        8,

        10827543767040000,

        \[ 2, -1, -1, 1, -1, -1, 0, -1, -1, -1, 0, 0, 0, 2, 1, -1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, 
        0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1, -1, 0, -1, -1, 1, -2, 
        0, -1, 0, 0, 0, 2, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, -3, 1, 1, 2, 1, 0, 1, -1, 0, -1, 0, 0, 0,
        1, 0, 0, 0, 1, -1, 0, -1, 0, 1, -1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1,
        0, 0, 0, 1, -1, -2, 0, 1, 2, 0, 0, 0, -1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
        -3, 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, -1, 0, 1, 0, 0, 1, 0, -2, 0, -1, 0, 1, 0, -4, 1, 2, 2, 1, 0,
        1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 3, -1, -1, 0, 0, -1, -1, 0, -1, -1,
        -1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, 
        -1, 0, 1, -1, 0, 0, -1, 1, 0, 4, -1, -2, 0, -1, -1, 0, -1, -1, -1, -1, 1, 0, 1, 1, -1, 0, 1, 
        0, -1, 1, -1, -1, 1, 2, -1, -1, 0, 1, -1, 1, -1, 0, -2, -1, 2, 1, 1, -1, -1, 0, 1, 0, -1, 0, 
        -1, 0, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, -1, 0, 0, -1, 0, 0, -3, 0, 
        1, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -1, 0, 1, 0, -1, 0, 0, 1, 1, 0, 0, 
        -1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, -1, -1, 0, -1, 0, 1, -1, 0, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 
        0, 1, 0, 0, 0, 0, -1, 0, -1, 0, 1, -1, -2, 1, 2, 2, -1, 0, 1, -2, -2, 0, 1, -2, -1, 2, 0, 1, 
        -1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 1, 1, 0, 0, 1, -2, -1, -1, 0, 0, 0, 2, -1, 0, -1, 1, 0, 0, 0, 
        -1, 1, 0, -2, 1, 2, 2, 0, 0, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2, -4, 
        1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 2, -2, -3, 1, 2, 1, 1, 0, 
        1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, 1, 1, 1, 1, 1, -2, -1, -1, 0,
        1, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 1, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, -1, -4, 1, 2, 1, 2, 1, 1, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 
        0, 1, 0 ]
    >,

    <
        9,

        2138774077440000,

        \[ 6, -2, -4, -2, 0, -1, 1, 0, 0, -3, -1, 3, 1, 1, 0, -2, 1, 1, -1, -2, 1, -2, -1, 3, 3, -1, 
        -2, -2, 1, -1, 0, 1, 1, -1, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, 0, 0, -1, 2, 2, 0, -2, -1, 0, 
        0, 1, -1, 0, -1, 0, 1, 1, 0, 0, -1, 0, 1, 0, -1, 1, -1, -1, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1,
        1, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, 1, 6, -2, -3, -2, -1, -1, 0, 1, 0, -2, -1, 2, 1, 0, 
        0, -2, 0, 1, 0, -1, 1, -1, -1, 2, 6, -1, -3, -2, -1, -1, -1, 1, 0, -1, -1, 1, 0, 0, 1, -1, 0, 
        0, 0, -1, 1, -1, -1, 2, 6, -2, -3, -2, -1, 0, 1, -1, -1, -2, -1, 2, 0, 1, 0, -1, 0, 1, 0, -1, 
        2, -2, -1, 2, 3, 0, -1, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 1, 0, -1, 1, 0,
        0, -1, 0, 1, 0, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 0, -1, 0, 2, 1, 0, -1, 0, 0, 0,
        1, -1, 0, -2, 0, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, -1, 0, 1, 3, -1, -1, -1, -1, -1, 0, 1, -1, 
        -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1,
        1, 0, 0, 0, 0, 0, 0, 0, 1, 4, -1, -2, -1, -1, -1, 1, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 
        -1, 2, -2, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3,
        0, -1, -1, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, 0, 0, -1, 1, 1, 0, 2, -1, -1, 1, 1, 0, 0, 0, -1, 
        0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 1, 0, -1, -2, -1, 2, 0, 1, 1, 2, 
        -1, 0, 2, 1, 0, -1, -1, 2, 0, -2, -2, 0, -1, 0, 2, -3, 1, 0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 1, -1,
        -1, 0, 1, 0, -1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 
        0, 0, 0, 0, 1, 3, -1, -2, -2, 1, 0, 1, 0, 1, -1, -1, 2, 1, -1, -1, -1, 1, 0, 0, -2, 1, -1, -1,
        3, -3, 1, 1, 0, 1, 0, 1, 0, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -6, 2, 2, 2, 1,
        1, 1, -1, 2, 1, 1, -2, 0, 0, -1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -3, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
        1, -2, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -3, 2, 2, 1, -1, 1, 0, -1, 0, 2, 1, -3, -1, -1, 0,
        2, -1, 0, 1, 1, 0, 1, 0, -1 ]
    >,

    <
        9,

        8555096309760000,

        \[ -8, 2, 4, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 1, -2, 2, 0, 1, -1, 1, -2, 1, 3, -3, -4, 1, 2, 
        2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 2, -1, -5, 1, 2, 1, 2, 1, 1, 0,
        0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 2, -2, -4, 1, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 
        0, -1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -2, 1, 0, 2, -1, 
        1, 0, 1, -1, 1, 2, -3, -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1,
        2, -2, -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 2, -2, -7, 2, 2, 
        2, 3, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 2, -2, -7, 2, 3, 3, 2, 2, 1, -2, 
        0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 2, -2, -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 
        -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 2, -3, -5, 2, 2, 1, 2, 1, 2, -2, 1, 0, 0, 0, 0, 0, -1, 1, 1, 
        0, 0, -1, -1, 0, 1, 0, -5, 2, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, -2, 1, 
        1, -1, -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 2, -2, -6, 2, 
        3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 2, -2, -6, 2, 2, 2, 2, 1, 1, 
        -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 2, -2, -4, 2, 2, 2, 1, 1, 0, -1, -1, 0, 0, -1,
        -1, 0, 1, 1, 0, 0, 0, 1, -2, 2, 1, -2, -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
        1, 0, 0, 0, 0, 1, -1, -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 2,
        -3, -6, 3, 2, 2, 2, 2, 1, -2, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 1, -1, -3, 2, 1, 2,
        0, 1, 0, -1, -1, 0, 0, -1, -1, 0, 1, 1, 0, 1, 0, 0, -1, 1, 1, -2, -2, 1, 1, 1, 1, 0, 0, 0, -1,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, -6, 2, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 1, 0, -1,
        0, 0, 0, 0, 1, -2, 1, 1, -1, -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 1, 0, -1, 0, 
        -1, 0, 1, 0, -4, 2, 1, 1, 1, 0, -1, 1, 1, 1, 0, -1, 1, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0 ]
    >,

    <
        9,

        8555096309760000,

        \[ -4, 1, 1, 1, 2, 1, 2, -1, 1, -2, 1, 1, 1, 0, -2, 0, 0, 1, -1, -1, -1, 1, 1, 0, -4, 1, 1, 1,
        2, 1, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 0, -1, 1, 1, 0, -5, 1, 2, 1, 1, 1, 1, 0, 1, 0,
        2, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -1, -6, 2, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, 0, 0, 
        -1, 1, 0, 1, -1, 0, -1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
        -1, 0, 0, 0, 1, -4, 1, 1, 1, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, -1, -2, 1, 1, 0, 
        0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -6, 2, 2, 1, 2, 1,
        0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 0, -2, 2, 1, -1, -5, 1, 1, 1, 2, 1, 2, -1, 1, -1, 
        1, 1, 1, 0, -2, 0, 1, 1, -1, -1, -1, 0, 1, 0, -6, 2, 2, 2, 2, 1, 1, -1, 1, -1, 1, 0, 1, 0, -1,
        0, 0, 1, -1, 0, -2, 1, 1, -1, -5, 2, 2, 1, 1, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 
        -1, 1, 1, -1, -10, 3, 3, 2, 3, 2, 1, -1, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -1, 0, -2, 1, 1, -1,
        -2, 0, 1, 1, 1, 0, 1, -1, 1, -1, 1, 0, 0, 1, -1, 0, 1, 0, -1, -1, 0, 0, 0, 1, -7, 2, 2, 2, 3, 
        1, 1, -1, 2, 0, 1, 0, 1, 0, -1, 0, 2, 0, -2, -1, -2, 0, 1, 1, -2, 1, 1, 0, 0, 0, 1, -1, 0, 0, 
        1, -1, -1, 1, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, -5, 1, 1, 1, 2, 0, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0,
        2, 0, -1, -1, -1, 0, 0, 1, -4, 1, 1, 1, 2, 1, 2, -1, 1, -1, 1, 0, 1, 0, -2, 0, 0, 1, -1, -1, 
        0, 0, 1, 0, -9, 3, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -1, 0, -2, 1, 1, -1, -7,
        3, 2, 2, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -1, -1, -1, 0, 1, 0, -2, 1, 0, -1, 2, 0,
        1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, 0, -2, 0, 0, 0, 1, -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 2, 
        -2, 0, 0, -1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -10, 3, 4, 3, 3, 1, 2, -2, 2, 1, 2, -2, 1, 0, -2, 
        1, 1, 0, -1, 0, -2, 0, 1, 0, -3, 1, 1, 1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, 0, -1, 
        0, -1, 0, 1, -5, 2, 2, 1, 1, 0, 0, 0, 1, 2, 1, -2, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, 0, 0 ]
    >,

    <
        10,

        1374926192640,

        \[ 0, 0, 0, -1, 0, 0, 1, 0, 1, 0, 0, 0, 2, -1, -1, -1, -1, 1, 1, 0, 0, -1, 0, 1, 2, -1, -1, 
        -1, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 5, -2, -2, -3, -1, -1, 0,
        1, 0, -1, -1, 2, 1, 0, 0, -1, 0, 0, 1, -1, 1, -1, -1, 1, -2, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 
        2, -1, -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 
        0, 0, 0, -1, 0, 1, 0, 2, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 
        0, 0, 1, 0, 0, 0, -2, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0, -1, 2, -1, 0, 
        -1, -1, -1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1,
        1, 0, -1, 1, -1, 0, 0, -1, 0, 1, 1, -1, 0, 0, 0, 3, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, -1, -1, 1, 0, 0, 1, -1, 0, 1, -3, 1, 2, 1, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0,
        1, -1, 0, 1, -1, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 
        3, 0, 0, -1, -2, 0, 1, -2, -1, 0, 0, -1, 0, 0, 0, 0, -2, 1, 2, 0, 2, -1, -1, 1, 4, -1, 0, -1, 
        -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, -2, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, -1, 
        -1, 0, 0, -1, -1, 1, 1, 1, -1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 2, 0, -1, 0, 0, -1, 0, 1, 0, -2, 
        0, 0, 0, 1, -1, 0, 1, 1, 0, 0, 0, 0, -4, 1, 1, 0, 1, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5,
        1, 3, 1, 1, 0, 0, 1, 2, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -1, -4, 1, 2, 1, 0, 1, 
        0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -2, 1, -1, 0, -1, 0, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, 1, 2, 0, 0, -1, -1, 0, -1, 0, 0, 1, 0, -1, -1, -1, 1, 0,
        -1, -1, 1, 1, 1, 1, -1, 0, -3, 1, 2, 1, 0, 1, 0, -1, 1, 1, 1, -2, -1, 0, 0, 1, 0, -1, 0, 1, 0,
        0, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -2, 1, 1, 1, 0, -1, 0, 1, 0, 1, 0, -1 ]
    >,

    <
        10,

        115493800181760,

        \[ 6, -2, -3, -3, -1, -2, 0, 1, 0, -1, -2, 3, 0, 0, 1, 0, 2, -1, 1, -3, 1, -1, -2, 2, 6, -2, 
        -2, -2, -2, -2, 0, 1, -1, -1, -1, 1, 0, 1, 0, 0, 0, 0, 1, -1, 1, -1, -1, 1, 3, 0, -1, -1, -2, 
        -1, 0, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 1, -1, 1, 0, -1, 0, 3, -1, -2, -2, 0, -1, 0, 1, 0, 
        -1, -1, 2, 0, 0, 1, 0, 2, -1, 0, -2, 0, 0, -1, 1, 8, -2, -3, -3, -2, -2, 0, 0, -1, -1, -2, 2, 
        0, 0, 1, -1, 0, 0, 2, -2, 2, -1, -2, 2, -1, 0, 0, -1, 1, -1, 1, 0, 2, 0, 0, 1, 1, 0, -1, 0, 2,
        -1, 0, -2, 0, -1, -1, 2, 2, -1, -2, -1, 0, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 2, 0, 0, -2, 
        0, -1, -1, 2, 3, 0, -1, -1, -2, -1, 1, -1, -1, -1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, -1, -1, 
        1, 7, -2, -3, -2, -1, -2, 0, 0, -1, -2, -2, 3, 0, 1, 1, -1, 1, 0, 1, -2, 1, -1, -2, 2, 1, 0, 
        -1, -1, 0, -1, -1, 1, 1, 0, -1, 1, 1, -1, 1, 0, 1, -1, 1, -1, -1, 0, -1, 1, 3, -1, -1, -2, -1,
        -2, -1, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 1, -1, 0, 0, -1, 0, 4, -1, -1, -1, -2, -2, -1, 1, 
        -1, -1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 4, -1, -2, -2, -1, -1, -1, 1, 0, 0, -1, 1, 
        0, -1, 1, 0, 1, -1, 1, -1, 1, 0, -2, 1, 5, -1, -2, -2, -1, -2, 0, 0, 0, -1, -1, 1, 1, 0, 0, 
        -1, 0, 0, 2, -1, 1, -1, -2, 2, 6, -1, -2, -2, -2, -2, -1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, 0,
        2, -1, 1, 0, -2, 1, 7, -2, -3, -2, -2, -1, 0, -1, -2, -2, -1, 2, 0, 1, 1, -1, 0, 1, 1, -1, 2, 
        -1, -2, 1, 4, -1, -2, -1, -1, -1, 0, 0, 0, -1, -1, 1, -1, 1, 1, 0, 1, 0, 0, -2, 1, -1, -1, 1, 
        6, 0, -2, -1, -3, -1, 0, -2, -2, -1, -1, 0, -1, 1, 2, 0, -1, 1, 2, -1, 2, -1, -2, 1, 5, -1, 
        -2, -2, -1, -2, 0, 0, 0, -1, -1, 1, 0, 1, 1, -1, 1, 0, 1, -2, 1, -1, -2, 2, 6, -2, -2, -1, -2,
        -2, 0, 0, -1, -2, -1, 1, 0, 2, 0, -1, 0, 1, 1, -1, 1, -1, -1, 1, 4, 0, -1, 0, -2, -1, 0, -1, 
        -2, -1, 0, -1, -1, 1, 1, 0, -1, 1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 
        0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 2, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 1, 1, 0, 0, 
        0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, -1, 0, 0, -1, -1, 0, 1, -2, 0, 1, 0, 0, -1, 1, 1, 1, 0, 0, 
        0, -1 ]
    >,

    <
        10,

        277185120436224,

        \[ -3, 1, 2, -1, 0, 0, 0, 0, 2, 2, 1, -2, 1, -1, -1, 1, 0, -1, 1, 0, 1, -1, -1, 1, 2, 0, 0, 
        -1, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 2, -1, -1, 1, 0, -1, 0, -1, 0, 0, 0, 
        0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 3, -1, -1, -2, -1, -1, -1, 1, 1, 1, 0, 
        0, 1, -1, 0, -1, 0, -1, 1, 0, 2, -1, -2, 2, 2, -1, 0, -1, -1, -1, -1, 1, 1, 1, 0, -1, 0, 0, 0,
        0, 0, -1, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -1, 0, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 1, 0, 
        1, -1, -1, 1, 0, 0, 0, -1, 0, -1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 1, -1, -1, 1, 6,
        -2, -2, -1, -2, -1, 0, -1, -1, -1, 0, 0, 0, 1, 0, -1, -1, 1, 1, 0, 3, -2, -2, 2, -2, 1, 1, 0, 
        0, 0, 0, -1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, -1, 1, -3, 1, 1, 0, 1, 0, 0, 0, 2, 1,
        1, -1, 1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, -1, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 
        0, 1, 0, -1, 1, 1, 0, 0, 0, -1, 3, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 1, 0, 0, -1, -1, 0, 
        1, 1, 1, -1, -1, 1, 0, 0, 1, -1, 0, -1, -1, 1, 1, 1, 0, -1, 1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 
        -1, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, -1, -1, 2, 4, -2, 
        -1, -1, -1, -2, -1, 1, 0, -1, -1, 1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1, -1, 1, 2, -1, 0, 0, -1, 
        -1, -1, 0, 0, 1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 1, 1, -1, -1, 1, 0, 0, 0, -1, -1, 0, 0, 0, 1, 
        1, 0, -1, 1, -1, 0, 0, 0, 0, 1, 0, 1, -1, -1, 1, 1, -1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, 0, 
        0, -1, 0, 1, 0, 0, 1, -2, -1, 2, 7, -2, -2, -2, -3, -2, -1, 0, -1, 0, -1, 0, 0, 1, 1, -1, 0, 
        0, 2, 0, 2, -2, -2, 2, 3, -1, -1, -1, -1, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, -1, 0, 2, 0, 1, 
        -1, -1, 1, 5, -2, -2, -1, -1, -1, -1, 0, 0, -1, -1, 1, 1, 0, 1, -2, 0, 0, 1, 0, 1, -1, -2, 2, 
        -4, 1, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 2, -1, 0, -1, 1, 0, 0, 0, -2, 0, 0, 1, 1, -1, 0, 0, 0, 
        -1, 0, 0, 0, -1, -1, 1, 1, 1, 0, -1, 1, 0, 0, 0, -1, -1, 0, 1, 4, -2, -2, 0, 0, -1, 0, 0, -1, 
        -2, -1, 2, 1, 1, 0, -2, 0, 1, 0, 0, 0, -1, 0, 1 ]
    >,

    <
        10,

        433101750681600,

        \[ 0, 0, 0, -2, 1, 0, -2, 3, 0, 1, -1, 1, 1, -3, 1, 0, 0, -3, 1, 1, -1, 3, 0, -2, -2, 0, 0, 
        -1, 2, 0, -1, 3, 1, 0, -1, 2, 1, -2, 0, 0, 1, -2, 0, 0, -2, 2, 1, -2, 2, -1, -2, -2, 1, 0, -1,
        2, 1, 0, -1, 2, 1, -2, 1, -1, 1, -2, 0, -1, 0, 1, -1, 1, -2, 0, 0, -1, 2, 0, -1, 2, 2, 1, -1, 
        1, 2, -2, 0, -1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1,
        0, -2, 0, 1, -1, 2, 1, -2, -6, 2, 2, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -2, 0, 1, 0, -1, 0, 1, -2, 
        2, 1, -2, -1, 0, 0, -1, 1, 0, -1, 2, 1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, 0, 0, 1, 0, 0, -6, 1, 
        1, 0, 3, 1, 0, 2, 3, 1, 0, 1, 2, -2, -1, 0, 2, -2, -1, -1, -2, 1, 1, 0, -2, 1, 1, -1, 0, 0, 
        -1, 2, 0, 2, 0, -1, 0, -2, 1, 1, 0, -2, 1, 1, -1, 2, 0, -2, 1, -1, -1, -1, 0, 0, -1, 2, 0, 0, 
        0, 1, 1, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, -2, 0, 1, 0, 1, 0, -1, 2, 1, 1, 0, 0, 1, -2, 0, 
        0, 0, -2, 0, 1, -1, 2, 0, -1, -4, 0, 0, 0, 2, 0, -1, 3, 3, 1, 0, 1, 2, -2, 0, -1, 2, -2, -1, 
        0, -2, 1, 0, 0, 2, 0, -1, -2, 0, 0, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -2, 1, 0, 1, 1, -1, 0,
        -3, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, -4, 1, 1, 0, 1, 
        1, 0, 1, 2, 2, 1, -1, 0, -2, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -3, 1, 1, -1, 1, 0, -1, 2, 2, 2, 
        0, 0, 1, -2, 0, 0, 1, -2, 0, 0, -1, 1, 0, 0, -2, 0, 1, -1, 2, 0, 0, 1, 1, 0, 0, 1, 1, -1, -1, 
        0, 1, -2, 0, 0, -1, 1, 0, 0, -3, 0, 1, -1, 1, 0, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, 0, 0, 
        -1, 1, 0, 0, -7, 1, 3, 1, 2, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -2, 1, 1, -1, 
        -6, 1, 2, 0, 2, 0, 0, 2, 2, 1, 1, 0, 1, -1, -1, 1, 2, -2, -1, 0, -2, 1, 1, -1, -3, 0, 0, -1, 
        2, 0, 0, 2, 3, 1, 0, 1, 1, -1, -1, 0, 2, -2, -1, -1, -1, 0, 0, 1, -2, 0, 1, 0, 0, 0, 0, 1, 1, 
        1, 1, -1, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, 0, 0, -5, 1, 2, 1, 1, 1, 0, 0, 2, 2, 2, -2, 0, -1, 
        -1, 1, 0, -1, -1, 1, 0, 0, 0, 0, -7, 1, 2, 2, 2, 1, 1, 0, 3, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 
        0, -1, -1, 1, 1 ]
    >,

    <
        10,

        433101750681600,

        \[ 0, 0, 0, 2, -1, 0, 2, -3, 0, -1, 1, -1, -1, 3, -1, 0, 0, 3, -1, -1, 1, -3, 0, 2, 2, 0, 0, 
        1, -2, 0, 1, -3, -1, 0, 1, -2, -1, 2, 0, 0, -1, 2, 0, 0, 2, -2, -1, 2, -2, 1, 2, 2, -1, 0, 1, 
        -2, -1, 0, 1, -2, -1, 2, -1, 1, -1, 2, 0, 1, 0, -1, 1, -1, 2, 0, 0, 1, -2, 0, 1, -2, -2, -1, 
        1, -1, -2, 2, 0, 1, -1, 2, 0, 0, 1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -2, 0, -1, 0, 0, 0, 1, 0, 
        -1, 0, 2, 0, -1, 1, -2, -1, 2, 6, -2, -2, -1, -2, -2, 0, 0, 0, -1, 0, 0, -1, 2, 0, -1, 0, 1, 
        0, -1, 2, -2, -1, 2, 1, 0, 0, 1, -1, 0, 1, -2, -1, -1, 0, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 
        0, 0, 6, -1, -1, 0, -3, -1, 0, -2, -3, -1, 0, -1, -2, 2, 1, 0, -2, 2, 1, 1, 2, -1, -1, 0, 2, 
        -1, -1, 1, 0, 0, 1, -2, 0, -2, 0, 1, 0, 2, -1, -1, 0, 2, -1, -1, 1, -2, 0, 2, -1, 1, 1, 1, 0, 
        0, 1, -2, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 2, 0, -1, 0, -1, 0, 1, -2, -1, 
        -1, 0, 0, -1, 2, 0, 0, 0, 2, 0, -1, 1, -2, 0, 1, 4, 0, 0, 0, -2, 0, 1, -3, -3, -1, 0, -1, -2, 
        2, 0, 1, -2, 2, 1, 0, 2, -1, 0, 0, -2, 0, 1, 2, 0, 0, 1, -1, 0, -1, 1, -1, 0, 2, -1, 0, 0, 2, 
        -1, 0, -1, -1, 1, 0, 3, -1, -1, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -1,
        -1, 2, 4, -1, -1, 0, -1, -1, 0, -1, -2, -2, -1, 1, 0, 2, 0, -1, -1, 2, 1, 0, 0, -1, 0, 0, 3, 
        -1, -1, 1, -1, 0, 1, -2, -2, -2, 0, 0, -1, 2, 0, 0, -1, 2, 0, 0, 1, -1, 0, 0, 2, 0, -1, 1, -2,
        0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 0, -1, 2, 0, 0, 1, -1, 0, 0, 3, 0, -1, 1, -1, 0, 0, -2, -2, 
        -1, -1, 0, -1, 1, 1, 0, -1, 2, 0, 0, 1, -1, 0, 0, 7, -1, -3, -1, -2, -1, 0, -1, -2, -2, -1, 1,
        -1, 1, 1, -1, -1, 2, 1, -1, 2, -1, -1, 1, 6, -1, -2, 0, -2, 0, 0, -2, -2, -1, -1, 0, -1, 1, 1,
        -1, -2, 2, 1, 0, 2, -1, -1, 1, 3, 0, 0, 1, -2, 0, 0, -2, -3, -1, 0, -1, -1, 1, 1, 0, -2, 2, 1,
        1, 1, 0, 0, -1, 2, 0, -1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 
        5, -1, -2, -1, -1, -1, 0, 0, -2, -2, -2, 2, 0, 1, 1, -1, 0, 1, 1, -1, 0, 0, 0, 0, 7, -1, -2, 
        -2, -2, -1, -1, 0, -3, -1, -2, 1, -1, 0, 2, 0, -1, 0, 2, 0, 1, 1, -1, -1 ]
    >,

    <
        10,

        6929628010905600,

        \[ 5, -1, -2, 0, -2, 1, 0, -1, -3, -1, 0, 1, -2, 0, 1, 0, -2, 2, -1, 1, 2, 0, 0, -1, 1, 0, -1,
        1, -1, 1, 0, -1, -1, 0, 0, 0, -1, 0, 1, 0, -1, 1, -1, 1, 1, 0, 0, -1, 4, -1, -1, -1, -2, 0, 0,
        0, -2, 0, 0, 0, -1, 0, 0, 0, -2, 1, 0, 1, 2, 0, 0, -1, -2, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, -1, 
        -1, -1, 0, 1, -1, 0, -1, 1, 0, 1, 1, -1, 8, -2, -4, -2, -2, 0, 0, 0, -2, -1, -1, 2, -1, 0, 1, 
        -1, -1, 1, 0, -1, 3, -1, -1, 1, 4, -1, -1, -1, -2, 0, -1, 1, -2, 0, 0, 0, -2, 0, 1, 1, -1, 0, 
        0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, -1, 0, 0, -1, 0, 0, 1, 0, 1, 0, -1,
        2, -1, -1, -1, -1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 1, 1, 1, 0, -1, 2, 0, -1, 0, 
        -1, 1, 0, -1, -1, 0, 0, 0, -1, -1, 1, 0, -1, 1, 0, 0, 2, 0, -1, 0, 3, -1, -1, 0, -1, 1, 1, -2,
        -2, -1, 0, 1, -1, 1, 0, 0, -1, 2, -1, 0, 2, -1, 0, 0, 0, 1, 0, 1, -1, 1, 1, -2, -2, 0, 1, -1, 
        -1, 0, 0, 1, -2, 2, 0, 1, 1, 0, 0, -1, -1, 1, 1, 1, -1, 1, 1, -2, -1, 1, 1, -2, -1, 0, 0, 1, 
        -2, 1, 0, 1, 2, 0, 0, -1, 2, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 
        0, 0, 0, 4, -1, -2, -1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 1, 0, 0, 0, 0, -1, 2, 0, -1, 0, 2, 
        0, -1, -1, -1, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 2, 0, -1, 0, 3, -1, -1, 0, -1, 
        0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 2, 0, 0, 0, 3, -1, -1, 0, -2, 0, 0, 0, -2, 0, 
        0, 0, -1, 0, 1, 0, -1, 1, 0, 1, 1, 0, 0, -1, 5, -2, -2, -1, -2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0,
        -1, -1, 1, 0, 0, 3, -1, -1, 1, 3, 0, -1, -1, -2, 0, 0, 0, -1, 1, 0, -1, -1, -1, 1, 1, -1, 0, 
        1, 0, 2, 0, -1, 0, 4, -1, -2, -1, -1, 0, 0, 0, -1, 0, -1, 1, 0, -1, 1, -1, -1, 0, 1, 0, 2, 0, 
        -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, -1, 0, 1, 
        1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, -1, 0, 0, 0, 
        1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 1, 0, -1, 1, 0, 
        -1, 0, 0, -1, 1, 0, 0, 0, 0, 0 ]
    >,

    <
        10,

        6929628010905600,

        \[ -10, 3, 4, 3, 2, 1, -1, 1, 3, 3, 2, -3, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -1, -8, 2, 3,
        2, 2, 0, -1, 2, 3, 2, 2, -2, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -1, -7, 2, 3, 3, 1, 1, 0, 
        -1, 2, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, 0, -1, 1, 1, 1, 0, 0, -1, 0, 0, 1, 0, -1,
        -1, 0, 1, 1, 0, -1, 0, 0, -1, 1, 0, 0, -6, 2, 2, 2, 1, 1, -1, 1, 2, 2, 1, -2, 0, -1, 0, 1, 0, 
        -1, -1, 1, -2, 1, 1, -1, -7, 2, 2, 2, 3, 1, 0, 0, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 0, -2,
        1, 0, 1, -6, 2, 2, 1, 2, 1, 0, 0, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, 0, 0, -1, 1, 0, 0, -5, 2, 
        1, 2, 2, 1, 0, -1, 2, 1, 1, -1, 1, -1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -6, 2, 3, 2, 1, 0, 0, 
        0, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -1, -6, 2, 2, 2, 2, 1, 0, 0, 2, 1, 1, -1, 
        0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, 0, -9, 2, 3, 2, 3, 1, 0, 1, 3, 2, 1, -1, 1, -1, -1, 1, 
        2, -2, -1, 0, -3, 1, 1, 0, -5, 1, 2, 2, 2, 0, 0, 0, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 0, 
        -2, 0, 1, 1, -5, 2, 2, 1, 1, 0, -1, 1, 2, 2, 1, -2, 0, -1, 0, 1, 1, -1, 0, 0, -2, 1, 0, 0, -7,
        2, 2, 2, 3, 0, 0, 1, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, 0, -8, 3, 3, 2, 2, 1, 
        1, -1, 2, 2, 1, -2, 1, -1, -1, 1, 0, 0, 0, 0, -2, 0, 1, 0, -1, 1, 0, 1, 0, 0, -1, 0, 0, 1, 0, 
        -1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, -1, -1, -1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 
        0, -1, 1, 0, 0, 0, -1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -1, 0, 1, -2, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, -1, 0, 
        0, 0, 1, -1, -1, 2, 2, 1, 0, 0, 2, -1, -1, -1, 0, -1, 0, 0, -1, 0, 0, 1, 0, 1, 1, 1, -1, -1, 
        -1, 0, 0, 1, 0, -2, 0, 0, 1, 0, -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 
        0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -3, 2, 2, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, 0, 0, 1, 0, 
        0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, -1,
        0, 1 ]
    >,

    <
        10,

        6929628010905600,

        \[ 10, -3, -4, -3, -2, -1, 1, -1, -3, -3, -2, 3, 0, 1, 1, -2, -1, 2, 1, -1, 3, -2, -1, 1, 8, 
        -2, -3, -2, -2, 0, 1, -2, -3, -2, -2, 2, -1, 1, 1, -1, -1, 2, 1, -1, 3, -2, -1, 1, 7, -2, -3, 
        -3, -1, -1, 0, 1, -2, -2, -2, 3, 0, 0, 1, -1, 0, 0, 1, -1, 1, 0, -1, 0, 1, -1, -1, -1, 0, 0, 
        1, 0, 0, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, 0, 1, -1, 0, 0, 6, -2, -2, -2, -1, -1, 1, -1, -2, 
        -2, -1, 2, 0, 1, 0, -1, 0, 1, 1, -1, 2, -1, -1, 1, 7, -2, -2, -2, -3, -1, 0, 0, -3, -1, -1, 1,
        -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, 0, -1, 6, -2, -2, -1, -2, -1, 0, 0, -2, -2, -1, 1, -1, 2, 1, 
        -1, 0, 1, 0, 0, 1, -1, 0, 0, 5, -2, -1, -2, -2, -1, 0, 1, -2, -1, -1, 1, -1, 1, 0, 0, 0, 0, 1,
        0, 1, 0, 0, -1, 6, -2, -3, -2, -1, 0, 0, 0, -1, -2, -1, 2, 0, 0, 1, -1, 0, 1, 0, -1, 2, -1, 
        -1, 1, 6, -2, -2, -2, -2, -1, 0, 0, -2, -1, -1, 1, 0, 1, 1, -1, -1, 1, 1, 0, 2, -1, -1, 0, 9, 
        -2, -3, -2, -3, -1, 0, -1, -3, -2, -1, 1, -1, 1, 1, -1, -2, 2, 1, 0, 3, -1, -1, 0, 5, -1, -2, 
        -2, -2, 0, 0, 0, -2, -1, -1, 1, -1, 0, 1, 0, -1, 1, 1, 0, 2, 0, -1, -1, 5, -2, -2, -1, -1, 0, 
        1, -1, -2, -2, -1, 2, 0, 1, 0, -1, -1, 1, 0, 0, 2, -1, 0, 0, 7, -2, -2, -2, -3, 0, 0, -1, -3, 
        -1, -1, 1, -1, 1, 1, 0, -1, 1, 1, 0, 3, -1, -1, 0, 8, -3, -3, -2, -2, -1, -1, 1, -2, -2, -1, 
        2, -1, 1, 1, -1, 0, 0, 0, 0, 2, 0, -1, 0, 1, -1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 
        0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0,
        1, -1, 1, -1, 0, -1, 0, 0, 0, 1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 2, -1, -1,
        -1, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, -1, 1, 1, -2, 
        -2, -1, 0, 0, -2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, -1, -1, 1, 1, 1, 0, 0, -1, 0, 2, 0,
        0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1,
        0, 1, 0, 0, 0, 3, -2, -2, -1, 0, 0, -1, 1, 0, -1, 0, 2, 0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, 0, 
        -1, 0, 1, 0, -1, 0, -1, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1 ]
    >,

    <
        10,

        6929628010905600,

        \[ -5, 1, 2, 0, 2, -1, 0, 1, 3, 1, 0, -1, 2, 0, -1, 0, 2, -2, 1, -1, -2, 0, 0, 1, -1, 0, 1, 
        -1, 1, -1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, -1, -1, 0, 0, 1, -4, 1, 1, 1, 2, 0, 0, 0, 
        2, 0, 0, 0, 1, 0, 0, 0, 2, -1, 0, -1, -2, 0, 0, 1, 2, -1, -1, -1, 0, -1, 0, 0, 0, -1, -1, 1, 
        1, 1, 0, -1, 1, 0, 1, -1, 0, -1, -1, 1, -8, 2, 4, 2, 2, 0, 0, 0, 2, 1, 1, -2, 1, 0, -1, 1, 1, 
        -1, 0, 1, -3, 1, 1, -1, -4, 1, 1, 1, 2, 0, 1, -1, 2, 0, 0, 0, 2, 0, -1, -1, 1, 0, 0, -1, -1, 
        -1, 0, 2, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1, -2, 1, 
        1, 1, 1, 0, 1, -2, 0, -1, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, -1, 0, 1, -2, 0, 1, 0, 1, -1, 0, 
        1, 1, 0, 0, 0, 1, 1, -1, 0, 1, -1, 0, 0, -2, 0, 1, 0, -3, 1, 1, 0, 1, -1, -1, 2, 2, 1, 0, -1, 
        1, -1, 0, 0, 1, -2, 1, 0, -2, 1, 0, 0, 0, -1, 0, -1, 1, -1, -1, 2, 2, 0, -1, 1, 1, 0, 0, -1, 
        2, -2, 0, -1, -1, 0, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, 
        -1, -2, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 
        -4, 1, 2, 1, 1, 0, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, 0, 1, -2, 0, 1, 0, -2, 0, 1, 1, 1, 0,
        0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0, -2, 0, 1, 0, -3, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
        1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, -3, 1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, 
        0, -1, -1, 0, 0, 1, -5, 2, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -3, 1, 1, 
        -1, -3, 0, 1, 1, 2, 0, 0, 0, 1, -1, 0, 1, 1, 1, -1, -1, 1, 0, -1, 0, -2, 0, 1, 0, -4, 1, 2, 1,
        1, 0, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, -1, 
        -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 
        1, 1, -1, 1, 0, -1, 0, 0, 1, 0, -1, -1, -1, 0, 1, -1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0 ]
    >,

    <
        10,

        51972210081792000,

        \[ 4, -1, 0, -2, -2, -1, 0, 0, -2, 0, 0, 0, -1, 1, 0, 0, -1, 0, 2, 1, 1, 0, 0, -1, 1, 0, 0, 
        -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5, -1, -1, -2, -1, -1, 0, 0, 
        -1, -1, -1, 1, 0, 0, 0, -1, -1, 0, 2, 0, 1, 0, -1, 1, 5, -2, -1, -2, -2, -1, 0, 0, -1, 0, 0, 
        0, -1, 1, 0, 0, 0, 0, 1, 0, 2, -1, -1, 1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 
        0, -1, 1, 1, 0, 1, 0, -1, 2, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 
        -1, 0, 1, 7, -2, -2, -2, -2, -1, 0, 0, -2, -1, -1, 1, -1, 1, 0, -1, -1, 1, 1, 0, 2, -1, 0, 0, 
        4, -1, -2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -1, 2, -1, -1, 2, 2, -1, 0, -1,
        -1, -1, 0, 1, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, 0, 1, -1, -2, 1, 2, 1, -1, 0, 0, 0, 
        -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 1, 2, -1, 1, 1, -2, 2, 0, 0, 0, -2, 0, 0, -1, -2, 0, 0, -1, 
        -1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, -1, 
        1, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
        -4, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, 0, 1, -1, 0, 1, 0, 4, -1, -2, -1, 
        -1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0, -1, -1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, 1,
        1, 0, 0, 1, -1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 1, 2, 1, 0, 1, 1, -2, -1, 0, 1, -1, -1, 1, 
        -1, 1, -1, 1, 0, 1, 0, 0, 1, -1, -4, 2, 2, 1, 1, 1, 1, -1, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 
        1, 1, -1, 1, 1, -1, -3, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 0, 0, 1, -1, -1, 0, 0, 0, 1,
        1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, 
        -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 2, -1, -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 
        1, -1, 1, -1, 1, -1, 1, 2, -2, -5, 1, 1, 2, 2, 2, 1, -1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 1, -1, 
        0, -1, 0, 1, 0 ]
    >,

    <
        11,

        62996618280960000,

        \[ -1, -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, 1, 1, 0, -1, 1, 0, -2, 0, -1, 0, 1, 0, -6, 1, 2, 2, 
        2, 1, 1, -1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 
        -2, -1, 2, 1, 1, 0, -1, 1, 1, -1, -1, 0, -1, 0, 1, -1, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0,
        1, 0, 0, 0, -1, 1, -1, 1, 1, -2, -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 
        0, -1, 1, 1, -1, -2, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, -1, 0, -1, 0, 1, 0, 
        -2, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -6, 2, 2, 2, 2, 1,
        1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -1, -1, -1, -1, 0, 2, 0, 0, 1, 2, -1, 0,
        2, 1, 0, 0, -1, 2, -1, -2, -1, -1, 0, 0, 1, 2, -1, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 
        -1, 0, 1, -1, -1, 1, -1, 0, 1, -3, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, -1, 1, 0, -2, 0, 
        -1, 0, 1, 0, -2, 0, -1, 1, 2, 1, 1, -1, 1, -1, 0, 2, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 0, 1, 
        -4, 0, 1, 1, 2, 1, 0, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, 0, -7, 2, 2, 2, 3, 2,
        2, -2, 2, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, -1, -1, 0, 1, 0, -5, 1, 0, 1, 3, 2, 1, -1, 2, 0, 0, 
        1, 1, -1, 0, 0, 2, 0, -2, -1, -1, 0, 0, 1, -5, 1, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1,
        0, -2, 0, -2, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1, -1, 2, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, -1, 1, -5, 2, 1, 1,
        2, 1, 0, 0, 1, 1, 0, 0, 0, -1, 1, 1, 1, -1, -1, 0, -2, 1, 1, -1, -4, 1, 0, 1, 2, 1, 1, -1, 2, 
        0, 0, 1, 1, -1, 0, 0, 1, 0, -1, -1, -1, 0, 0, 1, -3, 1, 0, 0, 2, 1, 1, -1, 1, 0, 0, 1, 0, -1, 
        0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
        -2, 1, -1, -1, 1, -4, 1, 0, 0, 3, 1, 0, 0, 2, 1, 0, 1, 1, -2, 0, 0, 2, -1, -1, -1, -1, 0, 0, 
        1, -5, 2, 1, 1, 2, 1, 1, -1, 1, 1, 0, 0, 0, -1, 0, 1, 1, 0, 0, -1, -1, 0, 0, 0 ]
    >,

    <
        12,

        17186577408000,

        \[ 1, 1, 1, 1, -2, 0, 0, -1, -3, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, 0, 1, 1, -2, 6, -1, -2, 
        -1, -2, -1, 0, -1, -2, -1, -1, 1, 0, 1, 0, -1, -1, 1, 1, 0, 2, -1, -1, 1, 6, -1, -1, -1, -3, 
        -1, -1, 0, -3, 0, -1, 0, -1, 1, 1, 0, -2, 1, 1, 1, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -2, 
        0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, 0, 1, 1, -2, 0, 1, 1, 1, -1, 0, 0, -1, -2, 0, 0, -1, -1, 1,
        0, 1, -1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 1, 1, -1, 0, 0, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0,
        1, -1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, 
        6, -1, -2, -1, -2, -1, -1, 0, -3, -1, -1, 1, -1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 0, -1, -4, 2, 2, 
        2, -1, 1, 0, -1, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -1, 1, 1, -2, -1, 1, 1, 1, -1, 0, 0, 
        0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1, 1, -2, 4, 0, -1, 0, -2, 0, 0, -1, -2, -1, -1,
        0, -1, 1, 1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 3, 0, -1, 0, -2, 0, 0, -1, -2, 0, -1, 0, -1, 1, 1, 0,
        -1, 1, 1, 0, 1, 0, 0, -1, 2, 0, 1, 1, -3, 0, 0, -1, -3, 0, 1, -2, -2, 2, 0, 1, -2, 1, 0, 2, 1,
        0, 1, -2, 0, 1, 1, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 1, -2, 2, 0,
        0, 1, -2, 0, -1, 0, -2, 0, 0, -1, -1, 1, 1, 0, -1, 1, 0, 1, 0, 0, 1, -1, -2, 2, 2, 2, -2, 1, 
        0, -2, -3, 1, 1, -3, -2, 1, 1, 2, -2, 1, 1, 2, 0, 1, 1, -3, 0, 0, 1, 1, -1, -1, -1, 1, -1, 0, 
        0, -1, 0, 1, 0, 0, -1, 0, 0, 2, -1, 1, 1, -2, 0, 1, 1, 1, -2, 0, -1, 0, -2, 1, 0, -2, -1, 0, 
        1, 1, -2, 1, 1, 2, 0, 1, 1, -3, -1, 1, 1, 1, -1, 0, -1, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0,
        1, -1, 1, 1, -2, -2, 1, 1, 2, 0, 0, 0, -1, -1, 0, 0, -1, 0, 1, 0, 0, 0, 1, 0, 1, -1, 0, 1, -1,
        4, -1, -1, 0, -3, -1, -1, 0, -2, 0, 0, -1, -1, 2, 1, 0, -1, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, 
        1, -2, 0, -1, 1, -1, 1, 0, -2, -1, 0, 1, 1, -1, 0, 1, 2, -1, 1, 1, -3, 1, 0, 0, 1, -2, 0, -1, 
        0, -1, 0, 0, -1, -1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, -1, 2, 0, -1, 0, -1, 0, -1, 0, -1, 0, -1, 
        0, -1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, -1 ]
    >,

    <
        12,

        30076510464000,

        \[ 4, 0, -1, -1, -3, 0, 1, 0, -3, 0, 0, -1, -2, 1, 0, 1, -2, 1, 1, 0, 2, 0, 1, -2, 0, 0, 0, 0,
        -1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 0, 1, 0, 1, -2, -1, 1, 1, 0, -1, 0, 1, 0, 
        -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 1, 0, 0, 1, 1, -2, 1, 1, 0, 0, -2, 0, 1, -1, -2, 0, 0, -1, 
        -1, 1, 0, 1, -1, 1, 1, 0, 1, 0, 0, -1, 2, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 0, -2,
        1, 1, 1, 1, 0, 1, -2, -3, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 
        -1, -1, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, 1, 1, -2, -6, 2, 2, 1, 
        1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, -1, 1, 1, -2, 5, -1, -1, -1, -4, 0, 0, 0, 
        -3, 0, 0, -1, -2, 1, 1, 1, -2, 1, 1, 1, 2, 0, 0, -2, 4, -1, -1, -1, -2, -1, 0, 1, -2, 0, 0, 0,
        -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, -1, -2, 0, 0, 0, -1, 0, 0, 1, -1,
        1, 0, 0, 1, 0, 1, -2, 1, 0, 0, 0, -2, 0, 1, -1, -2, 0, 0, 0, -1, 1, 0, 1, -1, 1, 1, 0, 1, 0, 
        0, -2, 1, 1, 0, 0, -2, 0, 0, 0, -1, 1, 0, -2, -1, 0, 1, 1, -1, 0, 1, 0, 1, 0, 0, -1, 0, 0, 1, 
        0, -2, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 1, 1, 1, 0, 0, -2, -2, 1, 1, 1, -1, 1, 0, 0,
        -1, 1, 0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 1, 1, -3, 3, 0, -1, 0, -3, 0, 0, -1, -1, 0, 0, -1, 
        -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, 
        -1, 0, 0, 0, 1, 0, 1, -1, 3, -1, 0, -1, -2, -1, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, 0, 
        1, 0, 0, -1, -3, 1, 2, 1, -1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, 0, 0, 1, -2, 
        -1, 0, 1, 1, -1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 1, 1, 0, 1, -2, -3, 1, 2, 1, 
        -1, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 1, 1, 0, 1, 0, -2, 2, -1, 0, -1, -1, -1, 0, 1, 0,
        0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 
        1, 0, 0, -1, 1, -1, 1, 1, -2, -6, 1, 2, 2, 2, 1, 1, -1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 0, 
        -1, 0, 0, 0 ]
    >,

    <
        12,

        30076510464000,

        \[ -4, 0, 1, 1, 3, 0, -1, 0, 3, 0, 0, 1, 2, -1, 0, -1, 2, -1, -1, 0, -2, 0, -1, 2, 0, 0, 0, 0,
        1, 0, -1, 0, 1, 0, -1, 1, 1, -1, 1, -1, 1, -1, 0, 0, -1, 0, -1, 2, 1, -1, -1, 0, 1, 0, -1, 0, 
        1, -1, 0, 1, 1, 0, 0, -1, 1, 0, -1, 0, 0, -1, -1, 2, -1, -1, 0, 0, 2, 0, -1, 1, 2, 0, 0, 1, 1,
        -1, 0, -1, 1, -1, -1, 0, -1, 0, 0, 1, -2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1, -1, 0, 0, 2, -1,
        -1, -1, -1, 0, -1, 2, 3, -1, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0,
        -1, 1, 1, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, -1, -1, 2, 6, -2, 
        -2, -1, -1, -1, -1, 0, -1, -1, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 1, -1, -1, 2, -5, 1, 1, 1, 4, 
        0, 0, 0, 3, 0, 0, 1, 2, -1, -1, -1, 2, -1, -1, -1, -2, 0, 0, 2, -4, 1, 1, 1, 2, 1, 0, -1, 2, 
        0, 0, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, -1, -1, 1, 2, 0, 0, 0, 1, 0, 
        0, -1, 1, -1, 0, 0, -1, 0, -1, 2, -1, 0, 0, 0, 2, 0, -1, 1, 2, 0, 0, 0, 1, -1, 0, -1, 1, -1, 
        -1, 0, -1, 0, 0, 2, -1, -1, 0, 0, 2, 0, 0, 0, 1, -1, 0, 2, 1, 0, -1, -1, 1, 0, -1, 0, -1, 0, 
        0, 1, 0, 0, -1, 0, 2, 0, 0, 0, 1, -1, -1, 2, 1, -1, 0, -1, 1, 0, -1, -1, -1, 0, 0, 2, 2, -1, 
        -1, -1, 1, -1, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, -1, 3, -3, 0, 1, 0, 3, 0, 
        0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, -1,
        1, 1, -1, 1, -1, 1, 0, 0, 0, -1, 0, -1, 1, -3, 1, 0, 1, 2, 1, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 
        1, 0, -1, 0, -1, 0, 0, 1, 3, -1, -2, -1, 1, -1, -1, 1, 1, 0, -1, 1, 0, -1, 1, -1, 1, -1, 0, 
        -1, 0, 0, -1, 2, 1, 0, -1, -1, 1, -1, -1, 1, 1, 0, -1, 1, 1, -1, 1, -1, 2, -1, 0, -1, -1, 0, 
        -1, 2, 3, -1, -2, -1, 1, 0, 0, 0, 0, -1, -1, 2, 0, 0, 0, -1, 1, 0, -1, -1, 0, -1, 0, 2, -2, 1,
        0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 4, -1, -2, -2, 0, -1, 0, 
        0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, -1, 2, 6, -1, -2, -2, -2, -1, -1, 1, -2, 0, 
        -1, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0 ]
    >,

    <
        12,

        902295313920000,

        \[ 7, -2, -2, -3, -3, -3, -3, 4, 1, 2, 0, -1, 0, -1, 1, -1, -1, -2, 2, 0, 2, 0, -2, 1, -1, 0, 
        1, 0, 0, -1, -2, 3, 2, 2, 1, -2, 0, -1, 0, 0, 0, -2, 0, 1, -1, 1, 0, 0, 3, -1, 0, -1, -2, -2, 
        -2, 3, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1, 1, 1, 0, 1, 0, -1, 3, 0, -1, -1, -2, -1, -1, 1, 0, 1, 
        0, -1, 0, -1, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 3, -1, -1, -1, -1, -1, -2, 2, 1, 1, 0, 0, 0, -1,
        1, -1, 0, -1, 0, 0, 1, 0, -1, 1, 6, -1, -2, -2, -2, -2, -2, 2, 0, 1, -1, 0, 0, -1, 1, -1, -1, 
        -1, 2, 0, 1, 0, -1, 1, 6, -2, -2, -2, -3, -2, -2, 2, 1, 1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 2,
        -1, -2, 2, 1, 0, 0, 0, -1, -1, -2, 2, 1, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0, 5, 
        -2, -2, -2, -2, -2, -2, 3, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0, -1, -1,
        -1, -2, 2, 1, 2, 0, -1, 0, -1, 1, 0, 0, -2, 1, 0, 0, 1, -1, 0, 3, -1, -1, -2, -1, -1, -1, 2, 
        1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, -1, 1, -4, 1, 2, 1, 0, 0, -1, 2, 1, 2, 1, -2, 0, 
        -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -2, 2, -1, -1, -2, 0, -2, -1, 3, 2, 1, -1, 1, 1, -1, 0, -1, 
        1, -2, 1, -1, 0, 0, -1, 1, 2, -1, -1, -1, 0, -1, -2, 3, 1, 1, -1, 1, 0, -1, 1, -1, 1, -2, 0, 
        0, -1, 1, 0, 0, 1, -1, 0, -1, -1, -1, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 
        -1, 0, 0, 0, 0, -1, -1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, 3, -1, -1, -1, 
        -2, -1, -2, 2, 0, 2, 0, -1, 0, -1, 1, 0, -1, -1, 1, 1, 1, 0, -1, 0, 1, -1, 0, 0, -1, -1, -2, 
        2, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, 1, 0, -1, 0, -1, 0, -1, 1, 0, 1, 0, 0, 
        0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1, -1, 0, -2, 2, 1, 2, 1, -2, 0, -1, 1, 0, 0, 
        -1, 0, 2, -1, 1, 0, -1, -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 1, -1, -1, 1, -2, 
        1, 1, -1, 2, -2, -1, -1, 0, -1, -1, 2, 0, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0, -2,
        0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, 1, -1, -5, 1, 2, 2, 1, 1, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 2, -2 ]
    >,

    <
        12,

        1604080558080000,

        \[ -5, 0, 1, 0, 3, 1, 2, 1, 1, -1, 0, 3, 2, -1, -2, 0, 1, 0, -1, -1, -2, 1, 1, -1, -1, -1, 0, 
        0, 1, 0, 1, 1, 0, -1, 0, 2, 0, 1, -1, 0, 1, 0, -1, -1, -1, 0, 1, -1, 0, -1, -1, -1, 2, 0, 0, 
        2, 1, -1, -1, 3, 1, -1, 0, -1, 1, -1, -1, -1, -1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 1, 1, 0, 0, 
        1, 1, -1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0,
        0, -1, 1, -1, 1, 1, -2, 0, -1, 0, -1, 1, 0, 1, 0, 0, -1, 0, 2, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0,
        0, 0, 2, -2, -1, -1, 0, -1, 0, 2, 0, -1, 0, 2, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 4, -2, 
        -1, -1, -1, -1, 0, 1, -1, -1, 0, 1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, -2, 0, 1, 0, 1, 0, 
        1, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -2, 1, 1, -1, -1, -1, -1, -1, 2, 0, 1, 1, 1, -1, 
        -1, 3, 2, -1, -1, -1, 1, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1, 2, 1, 0, 
        0, 0, 1, 0, 0, -1, -1, 0, 0, 0, 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, 0, -1, 1, -1, 
        0, -1, -1, 0, 0, 0, -4, 0, 1, 0, 3, 1, 2, 0, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -1, -1, -1, 0, 1,
        0, -1, -1, 1, 0, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 4, -2, -1, 
        -1, 0, -1, 0, 1, -1, -2, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 1, 2, 1, 1, 1, 1, 0, 
        0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2, -2, 0, 0, -1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 
        -1, -1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, -1, 1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, -1, 1, 0, 
        -1, -1, -1, 1, 0, 0, -1, 0, 2, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 0, 1, -1, 1, 1, -2, 2, -1, 0, 
        -1, 0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, 0, 1, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 2, 0, 0, -1, 0, -1, 0, 0, -1, -1, -1, 1, 0, 
        1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 2, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 1, 1, 0, -1, 0,
        1, 1, 0, 0, 0, -1 ]
    >,

    <
        12,

        1604080558080000,

        \[ 5, 0, -1, 0, -3, -1, -2, -1, -1, 1, 0, -3, -2, 1, 2, 0, -1, 0, 1, 1, 2, -1, -1, 1, 1, 1, 0,
        0, -1, 0, -1, -1, 0, 1, 0, -2, 0, -1, 1, 0, -1, 0, 1, 1, 1, 0, -1, 1, 0, 1, 1, 1, -2, 0, 0, 
        -2, -1, 1, 1, -3, -1, 1, 0, 1, -1, 1, 1, 1, 1, -1, 0, 0, 1, 0, 0, 1, -1, 0, -1, -1, -1, 0, 0, 
        -1, -1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0, -2, -1, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 1, 
        -1, 0, 0, 1, -1, 1, -1, -1, 2, 0, 1, 0, 1, -1, 0, -1, 0, 0, 1, 0, -2, -1, 0, 1, 0, 0, 0, 0, 1,
        0, 0, 0, 0, -2, 2, 1, 1, 0, 1, 0, -2, 0, 1, 0, -2, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2,
        1, 1, 1, 1, 0, -1, 1, 1, 0, -1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 2, 0, -1, 0, -1, 0, -1, 
        -1, 0, 1, 0, -1, -1, 0, 1, 0, 0, 0, 0, 0, 2, -1, -1, 1, 1, 1, 1, 1, -2, 0, -1, -1, -1, 1, 1, 
        -3, -2, 1, 1, 1, -1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, -2, -1, 0, 0, 0, 
        -1, 0, 0, 1, 1, 0, 0, 0, -1, 1, 1, 1, -1, 1, 0, -2, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, 0, 1, 1,
        0, 0, 0, 4, 0, -1, 0, -3, -1, -2, 0, -1, 1, 0, -2, -1, 0, 2, 0, -1, 0, 1, 1, 1, 0, -1, 0, 1, 
        1, -1, 0, -1, 0, -1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 1, -4, 2, 1, 1, 0, 1, 
        0, -1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4, -1, -2, -1, -1, -1, -1, 0, 0, 0, 
        -1, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -1, -1, 2, 2, 0, 0, 1, -2, 0, -1, -1, -1, 0, 0, -2, -1, 1,
        1, 0, -1, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
        1, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, 1, 1, 
        1, -1, 0, 0, 1, 0, -2, 0, 0, -1, 0, 0, -1, 1, 0, 0, 1, 0, -1, 1, -1, -1, 2, -2, 1, 0, 1, 0, 1,
        0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, -1, -1, 0, -1, 0, -1, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 0, 0, 
        0, -1, 0, 1, 0, 0, 0, -2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, -1, 0, 0, 
        0, 1 ]
    >,

    <
        12,

        1804590627840000,

        \[ 3, 1, 0, -1, -2, 1, 0, -2, -2, 0, 0, -1, -3, 0, 2, 2, -2, 0, 1, 0, 2, 1, -1, -1, 6, -1, -2,
        -2, -2, 0, 0, -1, -2, -1, -1, 1, -1, 0, 1, 0, -2, 1, 1, 0, 2, 0, -1, 0, 3, 0, 0, -1, -2, 0, 0,
        -1, -1, 0, 0, -1, -2, 1, 1, 1, -1, 0, 1, 0, 1, 0, -1, 0, 5, 0, -1, -2, -2, -1, -1, 0, -2, 0, 
        -1, 0, -2, 0, 2, 1, -1, -1, 2, 0, 1, 1, -1, -1, 0, 2, 1, 1, -2, 1, 0, -2, -2, 0, 0, -2, -2, 0,
        2, 2, -2, 1, 1, 1, 0, 1, 0, -2, 5, 0, -1, -1, -3, 0, 0, -2, -2, 0, 0, -1, -2, 1, 1, 1, -2, 1, 
        1, 0, 3, -1, -1, 0, -1, 1, 1, 0, 0, 1, 1, -2, 0, 0, 1, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 
        0, 7, -1, -2, -2, -3, -1, 0, -1, -2, -1, -1, 0, -1, 1, 1, 0, -2, 1, 2, 0, 2, -1, -1, 0, 2, 0, 
        0, 0, -1, 0, 0, -1, -1, 0, 0, -1, -2, 1, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 1, 0,
        -1, -1, 1, 1, -2, -2, 0, 1, 2, -1, 0, 0, 1, 1, 1, 0, -2, 5, 0, -1, -2, -2, 0, 0, -1, -2, 0, 
        -1, 0, -2, 0, 2, 1, -1, 0, 1, -1, 2, 0, -1, 0, 5, -1, -1, -2, -2, -1, 0, 0, -2, 0, -1, 0, -2, 
        1, 1, 1, -1, 0, 1, 0, 1, 0, 0, -1, 5, -1, -1, -1, -2, 0, 0, -1, -2, -1, 0, 0, -2, 1, 1, 1, -1,
        0, 0, 0, 2, 0, -1, 0, 5, -1, -1, 0, -3, 0, 0, -2, -3, -1, 0, -1, -2, 2, 1, 1, -2, 2, 0, 1, 2, 
        -1, 0, -1, 3, 0, 0, 0, -2, 0, 1, -2, -2, -1, 0, -1, -2, 2, 1, 1, -1, 1, 0, 0, 1, -1, 0, 0, 5, 
        -1, -1, -1, -2, -1, 0, 0, -2, -1, -1, 0, -2, 1, 1, 1, -1, 0, 1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 
        -1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
        0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 5, 0, -1, -1, -3, -1, -1, 0, -2, 0, -1, -1, 
        -2, 1, 2, 1, -1, 0, 1, 0, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 
        -1, 1, 0, 0, 0, 0, 1, -1, 6, -2, -1, -1, -3, -2, -1, 1, -2, -1, -1, 0, -1, 2, 1, 0, -1, 0, 1, 
        1, 0, 0, 0, -1, -1, -1, 1, 1, -1, 0, 0, 0, -1, 0, 1, -1, -1, 2, 0, 1, 0, 0, -1, 1, 0, 0, 1, 
        -2, 2, -1, 0, 0, -1, -1, 0, 1, -1, -1, 0, 0, -1, 2, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 1, -1, 0, 
        0, -1, -1, 1, 0, -1, -1, 0, 0, 0, 2, -1, 0, 0, 1, 0, 0, 0, -1, 1, -1 ]
    >,

    <
        12,

        2406120837120000,

        \[ 0, -1, 0, 0, 0, 2, 2, -3, -1, -1, 0, 1, 0, 1, -1, 0, -1, 2, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0,
        0, 1, 2, -2, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 2, -1, -2, -1, 0, 1, 1, -1, 
        0, -1, -1, 2, 1, 0, 0, -1, 0, 1, 0, -1, 1, -1, -1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 0, 
        0, 0, 0, 0, -1, 1, 0, 1, 1, 0, 0, -1, -3, 0, 1, 1, 1, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 
        1, -1, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, -1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 1,
        1, 0, 1, 1, 0, 0, 1, 1, -1, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 2, 2, -3, -2, -1, 
        0, 0, -1, 1, 0, 1, -1, 2, 0, 0, 0, 0, 1, -2, -2, 0, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 
        2, -1, 0, 0, -1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1,
        -1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, -1, 0, 1, 0, -1, 1, -1, 0, 1, -2, 0, 1, 0, 1, 1, 
        1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -3, 1, 0, 1, 1, 2, 1, -1, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, -1, -5, 1, 1, 1, 2, 2, 1, -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 
        1, -1, 0, 0, 0, 1, -1, -3, 1, 1, 0, 1, 2, 1, -2, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0,
        0, -3, 1, 0, 0, 2, 2, 1, -1, 1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, -2, 1, 1, 1, 
        0, 2, 0, -1, -1, 1, 0, -1, -1, -1, 1, 1, -1, 0, 0, 1, 0, 1, 1, -2, -6, 2, 2, 1, 1, 2, 1, -1, 
        0, 1, 1, -1, 0, -1, 0, 1, 0, 0, 0, 1, -1, 1, 1, -2, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, 0,
        -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 4, 0, -1, -2, -1, 0, 0, -1, -1, 0, -1, 0, -1, 0, 1, 0, 0, 
        0, 1, -1, 2, -1, -1, 1, 0, 1, 0, 0, 0, 1, 0, -1, -1, 0, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
        1, -1, -1, 1, 0, 0, 0, 0, -1, 1, 1, 1, 0, -1, 0, -1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0 ]
    >,

    <
        12,

        2406120837120000,

        \[ 0, 1, 0, 0, 0, -2, -2, 3, 1, 1, 0, -1, 0, -1, 1, 0, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, 0, 0, 
        0, -1, -2, 2, 1, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 0, -2, 1, 2, 1, 0, -1, -1, 1, 
        0, 1, 1, -2, -1, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, 0, 0, 0, 
        0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1, 3, 0, -1, -1, -1, -2, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 
        -1, 1, -1, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -1, 
        -1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 1, 0, 0, 0, 0, 0, 2, -1, -1, -1, 0, -2, -2, 3, 2,
        1, 0, 0, 1, -1, 0, -1, 1, -2, 0, 0, 0, 0, -1, 2, 2, 0, -1, 0, -1, -1, -1, 1, -1, 0, 0, 0, 0, 
        0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 1, -1, -1, 2, 1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0,
        0, -2, 1, 0, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1,
        1, 1, 1, -1, -1, -1, 1, 0, 1, 1, -2, -1, 0, 1, 1, 0, -1, 0, 1, -1, 1, 0, -1, 2, 0, -1, 0, -1, 
        -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 3, -1, 0, -1, -1, -2, -1, 1, 0, 0,
        0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 1, 5, -1, -1, -1, -2, -2, -1, 1, -1, 0, -1, 0, -1, 1,
        1, 0, 0, -1, 1, 0, 0, 0, -1, 1, 3, -1, -1, 0, -1, -2, -1, 2, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0, 
        0, 0, 0, 0, 0, 0, 3, -1, 0, 0, -2, -2, -1, 1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 
        0, 2, -1, -1, -1, 0, -2, 0, 1, 1, -1, 0, 1, 1, 1, -1, -1, 1, 0, 0, -1, 0, -1, -1, 2, 6, -2, 
        -2, -1, -1, -2, -1, 1, 0, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, -1, 2, -1, 0, 1, 1, 0, 
        -1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, -4, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1,
        0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 1, 0, -1, -1,
        0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 0, 0, 0, 0, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, 0, 0, 0, 
        0, 0, 0 ]
    >,

    <
        12,

        5774690009088000,

        \[ 2, 0, -1, 0, -1, 0, -1, 1, -1, 0, -2, 0, -1, 0, 3, 0, 0, 0, 0, 0, -1, 1, 0, -1, 2, 0, -1, 
        0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 4, -1, -1, -1, -2, -1, -2, 
        2, -1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, 1, 0, 1, 0, -1, 3, -1, -1, -1, -1, -1, -1, 2, 0, 0, 
        -1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -1, 0, -1, 0, -1, 1, -1, 0, -1, 0, -1, 0, 2,
        0, 0, 0, 0, 0, 0, 1, 0, -1, 2, 1, 0, 0, -2, 0, 0, -1, -2, 0, -1, -1, -2, 1, 2, 1, -1, 1, 1, 0,
        0, 0, 0, -1, 3, 0, -1, 0, -1, 0, -1, 0, -1, 0, -2, 0, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 
        0, -1, -1, -2, -1, -1, 1, -1, 1, -1, -1, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, 0, -5, 2, 2, 2, 0,
        1, 0, 0, 0, 1, 0, -2, 0, 0, 1, 1, 0, 0, 0, 1, -2, 1, 1, -2, -1, 1, 1, 1, -1, 0, -1, 0, -1, 1, 
        0, -2, -1, 0, 2, 1, 0, 0, 0, 1, -1, 1, 0, -1, 2, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 
        2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, -2, 0, 0, 1, 0, -1, 0, 1, 
        1, 0, 0, 0, 0, 4, -1, -2, -1, -1, -1, -1, 1, -1, 0, -2, 1, 0, 0, 2, -1, 0, 0, 1, 0, 0, 0, -1, 
        0, 0, 1, 1, 1, -2, 0, 0, -1, -2, 1, 0, -2, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, -1, 3, 0, -1, 0,
        -2, 0, -1, 0, -2, 1, -1, -1, -1, 0, 2, 0, -1, 0, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, 0, -1, -1, 
        2, 1, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 0, -1, 1, 4, -1, -2, -1, -2, 0, -1, 1, -1, 0, 
        -1, 0, -1, 0, 2, 0, 0, 0, 0, 0, 1, 0, -1, 0, -2, 1, 1, 1, -1, 0, -1, 1, 0, 2, 1, -3, -1, 0, 1,
        1, 0, -1, 0, 1, 0, 1, 0, -1, 2, 0, -1, 0, -2, 0, 0, 0, -1, 0, 0, -1, -1, 1, 1, 0, 0, 1, 0, 0, 
        1, -1, 0, 0, 2, 0, -1, 0, -1, 0, -1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
        -1, -1, -1, -2, -1, -1, 2, -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 0, 0, -1, -1, 0, 1, 1, 
        -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 1, -1, -1,
        0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 
        0, 0, 0, 0, 0, 1, -1, 0, 1 ]
    >,

    <
        12,

        14436725022720000,

        \[ 1, 0, -1, -1, -1, 1, 2, -2, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, 0, -2, 3, -2, -1, 1, 3, -1, -2, 
        -1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 0, 0, 0, 0, 0, 1, 2, -2,
        -1, -1, 0, 1, -1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 0, 0, 2, 0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 0, 
        0, 0, 0, -1, -1, 1, 1, -1, 2, -1, -1, 1, 4, -1, -1, -1, -2, 0, 1, -2, -1, 0, 0, 0, -1, 1, 0, 
        0, -1, 1, 1, -1, 3, -2, -1, 1, 2, 0, -1, -1, -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 
        -1, 2, -1, -1, 1, 0, 0, -1, 0, 0, 1, 1, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, -1, 2, -1, 0, 
        0, 5, -1, -2, -1, -1, 0, 0, -1, -1, -1, -1, 1, -1, 0, 1, -1, -1, 1, 1, -1, 2, -1, -1, 1, -3, 
        0, 1, 1, 0, 1, 1, -1, 1, 0, 2, -1, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 2, -1, -1, -1, -1, 
        0, 1, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, -1, 2, -1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 0, 
        1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1, -1, 0, 1, 1, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 
        -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 
        1, -1, 0, 0, 4, -2, -2, -1, -1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2,
        -3, 0, 1, 1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 3, -1, -1, -1, 
        -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, 0, 2, -1, -1, 1, 4, -1, -1, -2, -2, -1, 0, 0,
        -1, 0, 0, 0, -1, 1, 1, 0, 0, 0, 1, -1, 2, -1, -1, 0, 6, -2, -1, -1, -3, -1, 0, -1, -2, -1, 0, 
        0, -2, 2, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0, 5, -2, -1, -2, -2, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 
        -1, -1, 0, 1, 0, 2, -1, -1, 1, 2, -1, 0, 0, -1, 0, 0, -1, -1, 0, 1, -1, -1, 1, 0, 0, -1, 1, 0,
        0, 2, -1, 0, 0, 4, -2, -1, -1, -1, -1, 0, 0, -1, -1, -1, 1, 0, 1, 0, -1, -1, 1, 1, 0, 1, -1, 
        0, 0, 4, -2, -1, -1, -2, -1, 0, 0, -1, -1, 0, 0, -1, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 
        0, -1, 1, -1, -1, 3, 2, 0, 0, 1, 1, 0, -1, -1, 1, -1, -1, 0, -1, 0, 1, 0, 4, -2, -1, -1, 0, 
        -1, -1, 1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1 ]
    >,

    <
        12,

        14436725022720000,

        \[ 0, 0, 0, -1, 1, -1, 0, 1, 1, 0, -1, 1, 1, 0, 0, -1, 1, 0, 1, -2, -1, -1, 0, 1, 0, 0, -1, 
        -1, 2, 0, 0, 1, 1, -1, -1, 2, 1, -1, 0, -1, 1, 0, 0, -2, -1, 0, 0, 1, 2, -1, -1, -1, 1, -1, 1,
        0, 0, -1, -1, 2, 0, 1, 0, -1, 1, 0, 0, -2, 0, -1, 0, 1, -1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
        1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1, 2, 0, 0, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 1, -1, 0, -1, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, -1, 1, 0, 0, -1, -1, -1,
        0, 1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 0, 0, 1, 0, -1, 0,
        1, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, -1, 0, 1, -2, 1, 1, 1, 1, 1, 1, -2, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 5, -2, -2, -2, -1, -1, -1, 1, 0, 0, -1, 1, 0, 
        0, 1, -1, 0, 0, 1, -1, 1, -1, -1, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, -1, 0, 1, -1, 1, -1, -1, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 0, 
        1, 1, 0, 0, -1, 0, 0, 1, -1, -1, -1, -1, 1, 0, 1, 0, 0, 0, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 
        1, 1, 1, -2, 0, -1, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 1, 1, 1, 0, 1, 2, -3, -2,
        -1, 0, 0, -1, 1, 0, 1, -1, 2, 0, 0, 0, -1, 1, -1, -2, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, -1, 0, 0,
        0, 0, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, -1, 1, -1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, 0, 
        -1, 0, -1, 0, 1, 6, -2, -2, -1, -1, -1, 0, -1, -1, -1, -1, 1, -1, 1, 1, -1, 0, 1, 0, -1, 2, 
        -2, -1, 2, -2, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, -1, 1,
        0, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 1, -1, 0, 1, -1, 0, 0, 0, 2, 1, 2, 
        -2, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, -1, 1, -1, 0, 1, -2, 0, 1, 1, 0, 1, 1, -2, 0, 0, 1, 
        -1, -1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 
        0, 1, -2, 1, -1, 0, 2, -2, -4, 1, 1, 2, 1, 2, 1, -2, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, 0,
        0, 1, -1 ]
    >,

    <
        12,

        14436725022720000,

        \[ 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, 1, 1, 0, -1, 0, 0, 1, 1,
        -2, 0, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, 1, 0, 0, -1, -2, 1, 1, 1, -1, 1, -1, 0, 
        0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, 0, 1, 0, -1, 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, -1,
        0, 1, 1, 0, -1, 0, 1, 0, 1, 0, -1, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 
        1, 0, 1, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, 0, 1, 1, 1, 0, -1, 
        1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 0, 1, 0, -1, 
        0, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 2, -1, -1, -1, -1, -1, -1, 2, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1, -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, 
        -1, 1, 0, 0, -1, 1, -1, 1, 1, -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 0, -1, 1, -1, 1, 1, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, 
        -1, -1, 0, 0, 1, 0, 0, -1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
        -1, -1, -1, 2, 0, 1, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1, 1, -1, -1, -1, 0, -1, -2, 3,
        2, 1, 0, 0, 1, -1, 0, -1, 1, -2, 0, 0, 0, 1, -1, 1, 2, -1, -1, -1, -1, -1, -1, 2, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 1, 0, -1, -1, 0, 0, -1, -1, 0, 1, 1, -1,
        0, 0, 1, 0, 1, 0, -1, -6, 2, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -2, 2, 
        1, -2, 2, 0, -1, -1, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 
        0, 0, -1, -1, -1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1, -1, 1, 0, -1, 1, 0, 0, 0, -2, -1, 
        -2, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1, 2, 0, -1, -1, 0, -1, -1, 2, 0, 0, 
        -1, 1, 1, -1, 0, -1, 0, -1, 1, 0, -1, 1, 0, 0, 6, -1, -2, -2, -2, -2, -1, 1, 0, 0, -1, 0, 0, 
        0, 1, -1, 0, -1, 2, -1, 1, 0, -2, 2, 4, -1, -1, -2, -1, -2, -1, 2, 0, 0, -1, 1, 1, 0, 0, -1, 
        0, -1, 2, -1, 0, 0, -1, 1 ]
    >,

    <
        12,

        14436725022720000,

        \[ 3, 0, -1, -2, 0, -2, -1, 2, 1, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 0, 0, -1, 1, 0, 1, 1, 0,
        -1, -1, -1, 1, 0, 1, 0, -2, -1, 0, 1, 1, 0, -1, 1, 0, 0, 1, 0, -1, 3, 0, -1, -1, -1, -1, -1, 
        1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 4, -1, -1, -2, -1, -2, -1, 2, 0, 0, -1, 
        0, 0, 0, 1, 0, 1, -1, 1, -1, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 1, 0,
        0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 
        0, 5, -1, -2, -2, -1, -1, -1, 1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, -1, 1, 0, -1, 0, 1, 0, 0,
        0, -1, 0, -1, 1, -1, 0, 0, -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -2, 0, 1, 0, 2, -1, 0, 1, 2, 0, 0, 0, 1, 0, 
        -1, 0, 1, -1, 0, -1, -1, 0, 0, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, 0,
        -1, 0, 0, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
        -3, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, -1, 1, 1, 1, -1, 1, -1, -1, 1, -1, 0, -6, 2, 3, 2, 1,
        1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 0, -1, 1, 1, -2, 2, 0, -1, -1, -1, 0, 0, 0, -1, 
        0, 0, 0, -1, 0, 1, 1, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 
        1, 1, 0, 0, 1, 0, -1, 1, 0, -1, 3, 0, -1, -2, 0, -1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 
        1, -1, 1, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 
        1, 0, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0,
        0, -1, -2, 0, 0, -1, -1, 0, 1, 1, -1, 1, 1, 0, 1, 0, 0, -1, -3, 2, 2, 1, -1, 1, 0, -1, -1, 2, 
        1, -3, -1, -1, 1, 2, -1, 0, 1, 1, 0, 1, 0, -1, -4, 1, 2, 1, 1, 1, 1, -2, 0, 1, 1, -1, 0, 0, 0,
        1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, -1, 0, 1, -1, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, 1, 0, 
        2, 0, -1, 0, -1, 0, 1, 1, -1, 1, 1, -2, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, 0, 1, 1, 0, 0, -1 ]
    >,

    <
        12,

        14436725022720000,

        \[ -1, 0, 1, 1, 1, -1, -2, 2, 0, 0, -1, 0, 1, -1, 0, 0, 0, -1, 0, 2, -3, 2, 1, -1, -3, 1, 2, 
        1, 0, 0, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -2, 2, 1, -2, 0, 0, 0, 0, 0, -1, -2, 2,
        1, 1, 0, -1, 1, -1, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, -2, 0, 1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 
        0, 0, 1, 1, -1, -1, 1, -2, 1, 1, -1, -4, 1, 1, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, -1, 0, 0, 1, -1,
        -1, 1, -3, 2, 1, -1, -2, 0, 1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, 
        -1, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 1, -2, 1, 0, 0, -5, 1, 2, 1, 
        1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -1, 3, 0, -1, -1, 0, -1, -1, 1, 
        -1, 0, -2, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0, -2, 1, 1, 1, 1, 0, -1, 1, 0, 0, -1, 0, 1,
        -1, 0, 0, 0, 0, 0, 1, -2, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 
        0, 1, -1, 1, 0, -1, -1, 1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0,
        -1, 0, 0, 1, 1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, -4, 2, 2, 1, 
        1, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -2, 3, 0, -1, -1, -1, -1, -1, 1, 
        -1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0,
        0, 1, 1, -1, -1, 0, -2, 1, 1, -1, -4, 1, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1,
        1, -2, 1, 1, 0, -6, 2, 1, 1, 3, 1, 0, 1, 2, 1, 0, 0, 2, -2, -1, 0, 1, -1, -1, 0, -2, 1, 1, 0, 
        -5, 2, 1, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -1, -2, 1, 0, 0, 1, 
        0, 0, 1, 1, 0, -1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, 0, 0, -4, 2, 1, 1, 1, 1, 0, 0, 1, 1, 1,
        -1, 0, -1, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -4, 2, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0, 1, -2, 0, 0, 
        0, -1, 0, 0, -1, 1, 0, 0, 0, 2, 0, 1, -1, 1, 1, -3, -2, 0, 0, -1, -1, 0, 1, 1, -1, 1, 1, 0, 1,
        0, -1, 0, -4, 2, 1, 1, 0, 1, 1, -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1 ]
    >,

    <
        12,

        14436725022720000,

        \[ -1, 1, -1, 1, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, 1, -1, 1, 2, -1, -1, 0, -1, 0, 0, 0, 0, -1, 
        1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 1, -1, 0, 0, -3, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, -4, 2, 1, 2, 1, 2, 1, -2, 0, -1, 0, 0, 0, 0, 
        0, 0, 0, 2, -1, 0, -1, 0, 1, -1, -3, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
        0, 0, 0, -1, -1, 0, 0, 1, 1, 0, 1, -1, 1, -1, 0, 0, 0, 1, 0, -1, 1, 1, -1, -1, 0, -1, 0, 1, 1,
        0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, 0, -1, -5, 1, 2, 2, 1, 1, 
        0, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 1, -2, -2, 2, 1, 1, 0, 1, 1, -2, -1, 0, 0, 
        -1, -1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, -4, 1, 0, 1, 3, 1, 0, 0, 2, 0, 0, 1, 1, -1, 0, -1, 
        2, 0, -2, -1, -1, 0, 0, 1, 0, 1, 0, 1, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 0, 0, 1, 0, 0, 0,
        0, 0, -1, -4, 2, 2, 2, 0, 1, -1, 0, 0, 1, 1, -2, -1, 0, 1, 1, 0, 0, -1, 1, -1, 1, 1, -2, -3, 
        1, 0, 1, 2, 1, 1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 1, -1, -1, -1, 0, 1, -1, -4, 1, 1, 1, 2, 1, 
        1, -1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 1, 
        -1, -1, 1, 0, 1, 0, 0, 0, 1, -1, 1, 1, -3, -7, 3, 3, 2, 1, 2, 0, -1, 0, 1, 1, -2, -1, -1, 1, 
        2, 0, 0, 0, 1, -2, 2, 1, -3, 2, 0, -1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, 0,
        0, 0, 0, 0, -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -2, 2, 1, -2, -4,
        2, 3, 2, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -2, 2, 0, 0, 0, -1, 0,
        -1, 0, -2, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, 1, 0, 1, 0, -2, -2, 1, 2, 1, 0, 1, 0, -1, -1, 0, 
        1, -1, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 
        0, 1, -1, 0, -1, 0, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 0, 1, -1, -2, 1, 0, 1, -1, 0, 0, 1, 
        0, 1, 1, -2, -2, 0, 2, 0, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -2, 0, 1, -1, 2, 1, -2 ]
    >,

    <
        12,

        14436725022720000,

        \[ 1, -1, 1, -1, -1, -1, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, -1, -2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 
        -1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, 0, 3, -1, -1, -1, -1, 0, 0, 
        0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1, 1, 4, -2, -1, -2, -1, -2, -1, 2, 0, 1, 0, 
        0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, -1, 1, 3, -1, -1, -1, -1, -1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0,
        0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, -1, 0, -1, 1, -1, 1, 0, 0, 0, -1, 0, 1, -1, -1, 1, 1, 0,
        1, 0, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 5, -1, 
        -2, -2, -1, -1, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, -1, -1, 2, 2, -2, -1, -1, 0, 
        -1, -1, 2, 1, 0, 0, 1, 1, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 1, 4, -1, 0, -1, -3, -1, 0, 0, -2, 
        0, 0, -1, -1, 1, 0, 1, -2, 0, 2, 1, 1, 0, 0, -1, 0, -1, 0, -1, 1, 0, 0, 1, 1, 0, 0, 1, 1, -1, 
        -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 4, -2, -2, -2, 0, -1, 1, 0, 0, -1, -1, 2, 1, 0, -1, -1, 0, 0, 
        1, -1, 1, -1, -1, 2, 3, -1, 0, -1, -2, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 0,
        -1, 1, 4, -1, -1, -1, -2, -1, -1, 1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 3, -1,
        -2, -1, 0, 0, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 0, 0, 0, -1, 1, -1, -1, 3, 7, -3, -3, -2, -1, 
        -2, 0, 1, 0, -1, -1, 2, 1, 1, -1, -2, 0, 0, 0, -1, 2, -2, -1, 3, -2, 0, 1, 0, 0, 0, 0, 1, 1, 
        1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 7, -2, -3, -2, -2, -1, 0, 0, -1, -1, -1, 1, 0,
        1, 0, -1, -1, 1, 1, -1, 2, -2, -1, 2, 4, -2, -3, -2, 0, -1, -1, 2, 1, 0, -1, 2, 1, -1, 0, -1, 
        1, -1, 0, -1, 1, -1, -1, 2, -2, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, -1, 0,
        -1, 0, 2, 2, -1, -2, -1, 0, -1, 0, 1, 1, 0, -1, 1, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, -1, 2, 0, 
        0, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, -1, 0, -1, 0, 1, 0, 
        0, 0, 2, 0, -1, 1, 2, -1, 0, -1, 1, 0, 0, -1, 0, -1, -1, 2, 2, 0, -2, 0, 0, 0, 1, -2, 0, -1, 
        -1, 1, 1, 0, 0, -1, 0, 2, 0, -1, 1, -2, -1, 2 ]
    >,

    <
        12,

        28873450045440000,

        \[ 5, -1, -2, -1, -1, -1, -2, 2, -2, -1, -2, 2, 0, 0, 1, -1, -1, 0, 1, 1, 0, 1, 0, -2, 2, -1, 
        -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 4, -1, -2, -1, 0, 0, 
        -1, 1, -1, -1, -2, 2, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, -1,
        1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 1, -2, -1, 1, 0, 1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 
        -1, 1, 0, 1, 0, 0, 0, -1, 3, 0, -1, -1, -1, -1, -2, 2, -1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, 
        1, 0, 1, 0, -1, 6, -1, -3, -2, -1, -1, -1, 1, -1, -1, -2, 2, 0, 0, 1, -1, 0, 0, 1, -1, 1, 0, 
        -1, 0, 2, 0, -1, -1, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, 
        0, 0, -1, -2, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0, 1, -1, 1, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0,
        -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 1, -1, 1, 1, -2, 0, 1, 0, 0, 0, 0, -1, 1, -1, 0, -1, 0, 0,
        -1, 1, 0, -1, 0, 1, 1, -1, 2, 0, -2, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, -2, 1, 1, -1, 0, 0, -1, 0, 1, 0, 0, 1, -1, -1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 
        -2, -4, 1, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -1, -1, 1, -1, 
        0, 1, 1, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, -2, 1, 1, 1, 0, 0, 0, 0, 
        -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -1, 1, -1, 1, 1, -2, -3, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1,
        1, -2, 1, 1, -1, -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, 
        -2, -2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, -3, 0, 0, 1, 2,
        1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, 0, -3, 0, 0, 1, 2, 0, 0, 2, 2, 0, 0, 
        1, 1, -1, -1, -1, 1, -1, -1, 0, -2, 1, 1, 0, -4, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, -1, 0, 
        1, 0, -1, -1, 1, -1, 2, 1, -2, -6, 2, 2, 1, 2, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 
        0, -2, 1, 1, 0 ]
    >,

    <
        12,

        173240700272640000,

        \[ 12, -4, -6, -5, -1, -2, 0, 2, -1, -3, -3, 5, 0, 0, 1, -2, 1, 0, 1, -3, 2, -1, -2, 3, 9, -3,
        -4, -3, -1, -2, -1, 2, -1, -2, -2, 3, 0, 0, 1, -2, 0, 0, 1, -1, 1, 0, -1, 1, 5, -1, -2, -2, 
        -1, -1, 0, 1, -1, -1, -2, 2, -1, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 7, -3, -4, -3, 0, -1, 0, 2,
        0, -2, -2, 4, 1, 0, 0, -2, 1, 0, 0, -2, 1, -1, -1, 2, 7, -2, -3, -3, 0, -1, 1, 0, -1, -2, -2, 
        3, 0, 0, 0, -1, 0, 0, 1, -2, 2, -1, -1, 2, 5, -2, -3, -2, 0, -1, 0, 1, 0, -1, -1, 2, 0, 0, 1, 
        -1, 1, 0, 0, -2, 1, -1, -1, 2, 5, -1, -3, -2, 0, -1, 0, 1, -1, -2, -2, 3, 0, 0, 1, -1, 1, 0, 
        1, -2, 0, 0, -1, 1, 4, -1, -2, -1, 0, -1, 0, 1, -1, -1, -2, 2, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0,
        0, 0, 7, -2, -4, -3, 0, -1, -1, 2, 0, -1, -2, 3, 0, -1, 1, -1, 1, -1, 0, -2, 1, 0, -1, 2, 8, 
        -3, -4, -3, -1, -1, 0, 1, -1, -2, -2, 3, -1, 1, 1, -1, 1, 0, 0, -2, 2, -1, -1, 1, 5, -2, -3, 
        -3, 0, -1, -1, 2, 0, -1, -2, 3, 1, -1, 1, -1, 1, -1, 1, -1, 0, 0, -1, 1, 5, -2, -3, -2, 0, -1,
        -1, 2, 0, -1, -2, 3, 0, 0, 1, -1, 1, -1, 0, -1, 0, 0, 0, 0, 3, -1, -2, -1, 0, 0, 1, 0, -1, -2,
        -1, 2, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 4, -1, -2, -1, 0, 0, 0, 0, -1, -1, -1, 1, -1, 0, 
        1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 3, 0, -2, -1, 0, 0, 0, 0, -1, -1, -2, 2, 0, -1, 1, 0, 0, 0, 1, 
        -1, 0, 0, 0, 0, 3, -1, -2, -1, 0, 0, 1, 0, -1, -1, -1, 2, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0,
        8, -2, -4, -3, -1, -1, 0, 0, -1, -2, -2, 3, 0, 0, 1, -1, 0, 1, 1, -2, 2, -1, -2, 2, 4, -1, -2,
        -1, 0, 0, 0, 0, -1, -1, -2, 2, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 4, -1, -3, -2, 1, 0, 0, 
        0, 0, -1, -2, 3, 1, -1, 1, -1, 1, 0, 0, -2, 1, -1, -1, 2, 6, -1, -3, -2, 0, -1, 0, 0, -1, -2, 
        -2, 3, 0, 0, 1, -1, 0, 0, 1, -2, 1, 0, -1, 1, 2, 0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0,
        0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, 0, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, 
        0, 0, 1, -1, 3, 0, -2, 0, -1, 1, 0, -2, -2, -1, -1, 1, 0, 0, 1, 0, -1, 2, 0, 0, 1, -1, 0, 0, 
        -1, 1, 1, 2, -1, 1, 0, -2, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 1, -2 ]
    >,

    <
        13,

        26652415426560000,

        \[ 3, -1, -2, -1, -1, -1, -2, 3, 0, 1, 0, 0, 1, -1, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 2, -1, 
        -2, -1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 0, 0, 0, 1, 0, 0, 0, -3, 0, 1, 1, 1, 0, 0, 
        1, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 1, -1, 0, 1, 0, 3, -1, -1, -1, -1, -1, -2, 2, 0, 1, 
        -1, 0, 1, -1, 1, -1, -1, -1, 1, 1, 0, 0, 0, 0, -2, 0, -1, 0, 2, 0, -1, 2, 2, 1, 0, 1, 2, -2, 
        0, -1, 1, -1, -1, 0, -1, 0, 0, 1, 3, 0, -1, -1, -1, -1, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, -1, 
        -1, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 
        0, 0, -2, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 0, 2, -2, -1, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
        -1, 0, -1, 1, 0, 1, 1, -1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, -1, 1, 0,
        1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 2, 0, -1, 0, -2, -1, -1, 1, -1, 1, 0, -1, 0, 
        0, 1, 0, -1, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, -1, 0, 0, -1, 0, 
        1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 2, 0, 1, 0, 0, 1, -1, 0, 0, -1, -1, 1, 1, -1, 1, 0, 
        -1, 1, 0, -1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, -1, 0, 1, 0, 1, 0, -1, 1, -4, 1, 1, 1, 
        1, 0, 0, 0, 1, 1, 1, -1, 2, -1, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 2, -1, -1, -2, 0, -1, -1, 2, 
        1, 1, -1, 1, 2, -2, 0, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 1, 
        -1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 1, -6, 1, 1, 1, 2, 1, 0, 1, 3, 2, 1, -1, 2, -2, -1, 0, 1, 
        -1, -1, 0, -1, 0, 0, 1, -1, 1, 0, 0, 0, 0, -1, 0, 1, 2, 0, -1, 1, -2, 1, 0, 0, -1, 1, 0, 0, 0,
        -1, 1, -1, 0, -1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2, -2, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, -6, 1, 2, 
        1, 2, 1, 0, 0, 2, 2, 1, -1, 2, -2, -1, 0, 0, -1, 0, 1, -1, 1, 0, 0, -2, 1, 1, 0, -1, 1, 0, -1,
        0, 2, 1, -2, 0, -1, 0, 1, -1, 0, 1, 1, 1, 0, -1, 0, -2, 1, 1, 0, -1, 0, -1, 0, 0, 2, 1, -2, 0,
        -1, 1, 1, 0, -1, 1, 1, 0, 1, -1, -1, -2, 1, 1, 0, 0, 1, 1, -2, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0,
        1, 0, 1, 0, -1, 0 ]
    >,

    <
        14,

        235701633024000,

        \[ 1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 1, 0, 1, 1, 0, 2, 0, 1, -1, -1, -1, -1, 1, -2, 1, 0, 
        0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, -1, 0, -1, -1, 0, -1, 1, 0, -1, -1, -1, 1, -1, 0, 1,
        2, 0, 0, 1, 1, 0, 0, -1, 2, -1, 0, -1, 0, -1, -1, 2, 6, -1, -3, -2, -1, -1, -1, 0, -1, -1, -2,
        2, 0, 0, 2, -1, 1, 0, 1, -1, 1, -1, -2, 2, -4, 1, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1,
        0, 0, 0, -2, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 
        0, 2, 0, -1, -1, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, -1, 0, -1, 0, -1, 
        0, 1, 0, -1, 1, 1, 1, 0, 0, 1, -1, 1, -1, 1, -1, 0, 0, 0, 0, -1, 1, -3, 1, 0, 0, 2, 0, 0, 1, 
        2, 0, -1, 1, 1, -1, 0, 0, 2, -1, 0, -1, -2, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
        1, 0, 0, 1, 0, 0, 0, -1, -1, 0, 1, 1, 0, -1, 0, 0, 0, 1, -2, 0, -1, 0, 0, 0, 1, 0, 0, 1, 1, 0,
        -1, 1, -2, -1, 2, -1, 0, -1, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1, -1, 0, -1, 2, -1, -1, -1, 0, -1, 
        -1, 3, 1, 0, 0, -1, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -5, 1, 1,
        1, 3, 0, -1, 2, 2, 1, 0, 0, 1, -1, 0, 0, 2, -2, -1, 0, -3, 1, 1, 0, -4, 1, 1, 1, 2, 0, 0, 0, 
        2, 1, 0, -1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, 0, 1, -1, 0, 0, 0, 2, 0, -1, 1, 1, 0, -1, 1, 1, 
        -1, 0, -1, 1, -1, 0, 0, -1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0,
        1, -1, 0, -1, -1, 1, -4, 0, 0, 0, 3, 0, 0, 1, 3, 1, 0, 1, 2, -1, -1, -1, 2, -1, -1, -1, -1, 
        -1, 0, 2, 1, 0, -2, 0, 1, 0, -1, 0, 1, 0, -1, 1, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, -1, 2, -6, 
        2, 1, 1, 3, 1, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, 0, -2, 1, 0, 0, 0, 0, -1, -1, 2, 0, 
        -1, 1, 2, 1, -1, 1, 1, -2, 1, -1, 1, -2, 0, -1, 0, 0, -1, 2, 2, -1, -1, -2, 1, -1, -1, 2, 1, 
        1, -1, 1, 0, -1, 0, 0, 1, -2, 0, -1, 0, 0, 0, 1, 2, 0, -1, 0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0,
        1, 0, 0, 0, 0, -1, 1, -1, 0, 1, 1, -1, -1, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0, -1, 0, -1, 0, -1, 
        -1, 0, 1, 0, 0, 1 ]
    >,

    <
        14,

        3535524495360000,

        \[ -4, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, -6, 2, 2, 2, 1,
        2, 1, -2, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, -1,
        0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, -1, -1, 1, 1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        0, 1, 0, 0, -1, 1, -1, -1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -4, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, -2, 0, 1,
        0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0,
        0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 1, -1, -1, 1, -7, 2, 2, 1, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, 
        -1, 1, 1, -1, -1, 0, -2, 1, 1, -1, 1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 
        -1, -1, 0, -1, 0, 1, -3, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 0, 
        1, -3, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, -1, 0, -1, 0, 1, 2, -1, -1, -1,
        -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 0, 0, 0, 1, 1, 1, -1, 1, 0,
        0, 1, 1, 0, -1, 0, 1, 0, -1, -1, 0, -1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, 0, 0, 0, 1,
        0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 1, 2, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 
        0, -1, 0, 1, -1, 1, 1, -2, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, -1, 
        1, -1, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 
        -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 1, -1, 0, 1, -1, 2, 0, 0, 0, -1,
        0, 1, -2, -2, 0, -1, 0, 0, 1, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0 ]
    >,

    <
        14,

        74246014402560000,

        \[ -8, 3, 3, 1, 2, 0, 0, 0, 2, 1, 1, -1, 1, -1, 0, 1, 2, -1, 0, 0, -3, 1, 0, 0, -6, 2, 2, 1, 
        2, 0, 0, 0, 2, 1, 1, -1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, 0, 0, -6, 2, 1, 1, 3, 1, 1, -1, 2, 
        0, 0, 1, 1, -1, 0, 0, 2, 0, -1, -1, -2, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
        1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -4, 1, 2, 0, 1, 0, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, 0, 
        0, -1, 0, 0, 0, -7, 3, 2, 1, 2, 1, 0, 0, 2, 1, 1, -1, 1, -2, 0, 1, 1, -1, 0, 0, -2, 1, 0, 0, 
        -10, 3, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 2, -2, -9, 3, 3, 2, 
        3, 2, 1, -1, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -1, -4, 2, 2, 1, 1, 0, -1, 0, 
        1, 1, 0, -1, 0, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -5, 2, 2, 1, 0, 0, -1, 1, 1, 2, 1, -2, 0, 
        -1, 1, 1, 1, -1, 0, 1, -2, 1, 0, -1, -4, 1, 1, 0, 2, -1, -1, 2, 2, 1, 0, 0, 1, -1, 0, 0, 2, 
        -2, 0, 0, -2, 1, 0, 0, -4, 1, 1, 1, 2, 0, -1, 1, 2, 1, 0, 0, 0, -1, 1, 0, 2, -2, -1, 0, -2, 1,
        0, 0, -3, 1, 1, 0, 1, -1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 2, -1, 0, -1, -2, 0, 0, 1, -5, 2, 2, 
        1, 1, 0, -1, 1, 2, 2, 1, -2, 0, -1, 1, 1, 1, -2, 0, 0, -2, 1, 0, 0, -6, 1, 2, 1, 3, 0, -1, 2, 
        3, 1, 0, 0, 1, -1, 0, 0, 2, -2, -1, 0, -3, 1, 1, 0, -2, 1, 2, 1, 0, 0, 0, -1, 0, 0, 0, -1, -1,
        1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -5, 2, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, -1, 0, 1, 1, -1, 1,
        0, -2, 1, 0, -1, -5, 2, 2, 1, 1, 1, 0, -1, 1, 2, 0, -1, 0, -1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0,
        -3, 1, 1, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -4, 1, 2, 0, 2, 
        0, -1, 1, 2, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, 0, -2, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
        -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 0, 1, 0, 0, 0, -1, -1, -1, 1, 0, 1, -1, 0, 0, 0, 1,
        0, 0, -1, 1, 0, -1, 0, 0, 0, 1, -1, -1, 0, 0, -1, -2, 2, 1, 0, -1, 1, 1, 0, 1, -1, 1, -1, 0, 
        0, -1, 0, 0, 0, 2, -1, -1, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0 ]
    >,

    <
        14,

        74246014402560000,

        \[ 8, -3, -3, -1, -2, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, -1, -2, 1, 0, 0, 3, -1, 0, 0, 6, -2, 
        -2, -1, -2, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, 0, -1, 1, 0, 0, 2, -1, 0, 0, 6, -2, -1, -1, -3, 
        -1, -1, 1, -2, 0, 0, -1, -1, 1, 0, 0, -2, 0, 1, 1, 2, 0, 0, -1, 2, -1, -1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 0, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 4, -1, -2, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0, 
        0, 0, -1, -1, 1, 0, 0, 1, 0, 0, 0, 7, -3, -2, -1, -2, -1, 0, 0, -2, -1, -1, 1, -1, 2, 0, -1, 
        -1, 1, 0, 0, 2, -1, 0, 0, 10, -3, -4, -2, -3, -1, 0, -1, -2, -1, -1, 1, -1, 1, 1, -1, -1, 1, 
        1, -1, 4, -2, -2, 2, 9, -3, -3, -2, -3, -2, -1, 1, -2, -1, -1, 1, 0, 1, 0, -1, -1, 1, 1, 0, 2,
        -1, -1, 1, 4, -2, -2, -1, -1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, -1, -1, 1, 0, 0, 2, -1, 0, 0, 
        5, -2, -2, -1, 0, 0, 1, -1, -1, -2, -1, 2, 0, 1, -1, -1, -1, 1, 0, -1, 2, -1, 0, 1, 4, -1, -1,
        0, -2, 1, 1, -2, -2, -1, 0, 0, -1, 1, 0, 0, -2, 2, 0, 0, 2, -1, 0, 0, 4, -1, -1, -1, -2, 0, 1,
        -1, -2, -1, 0, 0, 0, 1, -1, 0, -2, 2, 1, 0, 2, -1, 0, 0, 3, -1, -1, 0, -1, 1, 0, -1, -2, 0, 0,
        0, -1, 0, 0, 0, -2, 1, 0, 1, 2, 0, 0, -1, 5, -2, -2, -1, -1, 0, 1, -1, -2, -2, -1, 2, 0, 1, 
        -1, -1, -1, 2, 0, 0, 2, -1, 0, 0, 6, -1, -2, -1, -3, 0, 1, -2, -3, -1, 0, 0, -1, 1, 0, 0, -2, 
        2, 1, 0, 3, -1, -1, 0, 2, -1, -2, -1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, -1, -1, -1, 1, 0, 0, 1, 
        0, 0, 0, 5, -2, -2, 0, -1, 0, 0, 0, -1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 0, 2, -1, 0, 1, 5, 
        -2, -2, -1, -1, -1, 0, 1, -1, -2, 0, 1, 0, 1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 3, -1, -1, 0, 
        -1, 0, 1, -1, -1, -1, 0, 0, 0, 1, -1, -1, -1, 2, 0, 0, 1, -1, 0, 1, 4, -1, -2, 0, -2, 0, 1, 
        -1, -2, -1, 0, 0, -1, 1, 0, 0, -1, 2, 0, 0, 2, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 
        -1, 0, 0, -1, 0, -1, 1, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 
        0, 1, -1, 0, 1, 0, 0, 0, -1, 1, 1, 0, 0, 1, 2, -2, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, 0, 0, 1,
        0, 0, 0, -2, 1, 1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]
    >,

    <
        15,

        769958667878400,

        \[ -7, 1, 1, 3, 3, 2, 0, 0, 3, 1, 1, 0, 1, -1, 0, -1, 2, -1, -3, 0, -1, 0, 0, 1, -4, 0, 0, 1, 
        2, 1, 1, 0, 2, 0, 1, 1, 1, 0, -1, -1, 2, 0, -2, -1, 0, -1, 0, 1, -4, 0, 0, 1, 3, 1, 0, 1, 3, 
        0, 0, 1, 1, -1, 0, -1, 2, -1, -2, -1, -1, 0, 0, 1, -4, 1, 1, 2, 1, 2, 0, -1, 1, 1, 1, -1, 0, 
        -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -3, 0, 0, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -2, 
        0, 0, 0, 0, 0, -3, 1, 0, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, -1, 0, -1, 1, 0, -1, 
        -3, 1, 0, 1, 2, 2, 1, -1, 1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -2, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 
        1, 0, 1, 1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, -4, 1, 1, 1, 1, 1, 0, 0, 2, 1, 1, 
        -1, 1, -1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
        1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1, -1, 1, 
        -1, -1, 2, -1, 0, 0, 0, 0, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, -1, 1, -8, 2,
        2, 3, 2, 2, 0, 0, 2, 1, 1, -1, 1, -1, 0, 0, 1, 0, -2, 1, -2, 1, 1, -1, -4, 1, 1, 1, 0, 1, 0, 
        0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
        -1, 1, 0, 1, 0, -1, -1, 1, 0, -1, 1, -5, 2, 2, 2, 0, 1, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, 
        0, 1, -1, 1, 0, -1, -3, 0, 0, 1, 2, 1, -1, 1, 2, 0, 0, 1, 1, -1, 0, -1, 2, -1, -2, 0, -1, 0, 
        0, 1, 0, -1, 0, 0, 0, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 0, 1, 0, -1, 0,
        -1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 1, -1, 0, 
        -1, 0, 1, 0, 0, 0, 0, 1, 1, -1, -1, 1, -1, -1, 1, -3, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, -1, 
        -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -4, 1, 2, 1, 0, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 
        1, 0, 0, 1, -1, 2, -1, -1, -1, -1, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 1, 0, -1, 
        1, 2, 0, 0, -1, -2, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 1, 0, 1, 0, 0, -1 ]
    >,

    <
        15,

        4619752007270400,

        \[ -3, 2, 1, 1, 2, -1, 0, 1, 1, 0, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, -3, 1, 0, 1, 1, 0, -1, 0,
        1, -1, -1, 1, 1, 0, -1, 1, 1, -1, 1, -1, 1, -1, 0, -1, -1, 0, -1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 
        0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, -2, 1, 0, 0, 2, 0, 0, 1, 1, 0, -1, 1, 1, 
        -1, 0, 0, 1, -1, 0, -1, -2, 1, 0, 1, -4, 1, 2, 1, 2, -1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1,
        0, 0, -3, 1, 1, 0, -5, 2, 2, 1, 3, 0, 1, 0, 2, 0, 0, 0, 1, -1, -1, 0, 1, -1, 0, -1, -2, 1, 0, 
        1, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, -2, 1, 1, 0, 2,
        0, 0, 0, 1, 0, -1, 1, 1, -1, 0, 0, 1, -1, 0, -1, -2, 1, 0, 1, -6, 3, 2, 2, 2, 1, 1, -1, 0, 1, 
        0, -1, 0, -1, 0, 1, 0, 0, 0, 0, -2, 1, 1, -1, -1, 1, 0, 1, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 
        0, 0, 1, 0, -1, -1, 0, 0, 1, -3, 1, 1, 1, 2, 0, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 
        -1, -1, 0, 2, -1, 1, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, -1, 0, 2, -3,
        2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, -6, 2, 2, 2, 3, 1, 1, 
        -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, 0, -5, 2, 2, 2, 2, 1, 1, -2, 0, 0, 0, 0, 
        1, 0, -1, 0, 0, 1, 0, 0, -2, 0, 1, 0, -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
        0, 0, -2, 1, 1, -1, -5, 2, 2, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, -1, 0, 0, -2, 1, 0, 
        0, -6, 3, 3, 2, 1, 1, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -1, -7, 2, 3, 2, 
        3, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, 0, -6, 2, 3, 3, 1, 1, 0, -1, 0,
        1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -1, -5, 2, 2, 2, 1, 1, 0, -1, 0, 1, 1, -1, 0, 0, 
        0, 1, 0, 0, -1, 1, -2, 1, 1, -1, -6, 3, 3, 3, 0, 2, 1, -3, -1, 1, 2, -3, -1, 0, 0, 2, -2, 1, 
        0, 2, -1, 1, 1, -2, -5, 2, 2, 3, 1, 2, 1, -3, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 
        1, -1, -3, 1, 2, 2, 0, 2, 1, -3, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, 0, 0, 1, -1 ]
    >,

    <
        15,

        23098760036352000,

        \[ -4, 0, 2, 1, 1, -1, -1, 3, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, 1, 1, -2, 2, 1, -2, -2, 0, 1, 
        1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1, 0, -1, 0, -1, -1, 2, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, -1, 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 1,
        -1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -2, 3, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1,
        1, 1, -1, 2, 0, -2, -2, -1, 0, 0, 2, -1, -1, 3, 2, 0, 0, 1, 2, -1, -1, -1, 1, -1, 0, 0, -2, 1,
        0, 0, -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 1, -1, 1, -2, -1, 0, 0, -1, 0, 1, -2, 2, 1, -1, 1, -1, 
        -1, -1, 1, -1, -2, 3, 1, 0, -1, 1, 1, -1, 0, -1, 1, -1, 0, 0, -1, 1, 0, 0, -5, 0, 1, 1, 2, 0, 
        0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, 1, -1, -3, 0, 2, 2, 0, 0, -1, 1, 0, 1, 1,
        -2, 0, 0, 0, 0, -1, 0, 0, 2, -1, 1, 1, -2, -3, 0, 2, 0, 1, -1, -1, 3, 1, 1, 0, 0, 1, -1, -1, 
        0, 0, -2, 1, 1, -2, 2, 1, -2, 3, -2, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 0, -1, 0, -1, 0,
        0, 1, 0, 0, 0, -5, 1, 2, 1, 2, 0, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 
        -3, 0, 0, 1, 2, 0, -1, 2, 2, 1, 0, 0, 1, -1, 0, -1, 1, -1, -1, 0, -1, 1, 0, 0, -4, 1, 1, 0, 2,
        0, -1, 2, 2, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, 0, -1, 2, 0, -1, 1, -1, -1, -1, 0, -1, -1, 2, 1, 
        1, 0, 0, 1, -1, 0, -1, 1, -1, 0, 0, 1, 0, -1, 1, -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 
        -1, 0, 0, 0, 0, 1, -1, 1, 1, -2, -4, 0, 1, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 0, 1, -1, -1,
        1, -1, 1, 1, -2, 0, -1, -1, -1, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, 0, -1, 1, 
        0, -1, 0, -1, -1, 0, 1, 0, -1, 2, 1, 0, 0, 1, 0, -1, 0, -1, 1, -1, -1, 0, 0, 1, 0, 0, 2, -1, 
        -2, -1, 1, 0, 0, 1, 0, -1, -1, 2, 0, 0, 0, -1, 1, 0, -1, -1, 1, 0, 0, 0, -6, 1, 1, 2, 3, 1, 1,
        0, 2, 0, 1, 0, 1, 0, -1, -1, 1, 0, -2, 0, -1, 0, 1, 0, -2, 0, 0, 0, 2, 0, 1, 0, 1, -1, 0, 2, 
        1, 0, -1, -1, 1, 0, -1, -1, 0, 0, 0, 0, 2, -1, -2, -1, 1, 0, 0, 0, 1, -1, -1, 2, 1, 0, 0, -2, 
        1, 0, -1, -1, 1, -1, -1, 2 ]
    >,

    <
        15,

        46197520072704000,

        \[ -4, 2, 1, 1, 2, 2, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 3, 0, -2, -1, 0,
        1, 0, -1, 0, -1, -1, 1, 0, -1, 1, -1, 0, 1, 0, -1, 1, -1, -1, 2, 0, 1, 0, 0, 0, 0, -1, 1, 0, 
        0, -1, 0, 0, -1, 1, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 2, 2, 2, 3, 2, 0, 0, 2, 1, 1, -1, 1, -2, -1, 0, 0, 0, -1, 1, 
        -2, 1, 1, 0, 3, -1, -2, -1, 1, 0, 0, 1, 0, -1, -1, 2, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 
        -2, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 1, 0, 4, -1, -2, -1, 0,
        0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 1, 0, -1, 1, -1, -1, 2, -2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
        0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, -3, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 
        0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 1, 1, 0, 0,
        0, 0, 0, 3, 0, -1, -1, -2, 0, 0, 0, -1, 0, 0, -1, -1, 0, 1, 0, -1, 1, 1, 0, 1, 0, -1, 0, -6, 
        2, 1, 1, 3, 2, 1, 0, 2, 0, 0, 1, 1, -2, -1, 0, 1, 0, -1, -1, -2, 1, 1, 0, -1, 0, -1, 0, 2, 1, 
        1, 0, 1, -1, 0, 1, 1, -1, -1, -1, 0, 1, -1, -1, 0, 0, 0, 1, -5, 2, 1, 1, 2, 1, 1, 0, 1, 0, 0, 
        0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, 1, -1, -6, 2, 2, 1, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1,
        0, 0, -1, 0, -1, 1, 1, -1, -4, 2, 1, 2, 1, 2, 1, -2, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -1, 0, 
        -1, 0, 1, 0, -4, 2, 1, 1, 1, 1, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0,
        -1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0, 1, 0, 0, 0, -3, 2, 1, 2, 0, 2, 1, 
        -2, -1, 0, 1, -2, -1, 0, 0, 1, -1, 2, -1, 1, 0, 0, 1, -1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -4, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 
        -1, 0, -1, 1, 1, -1, -1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 0, 0, 1, 1,
        -2, 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1 ]
    >,

    <
        15,

        138592560218112000,

        \[ 3, 0, -1, 1, -1, 0, 1, -3, -2, -1, -2, 1, -1, 1, 2, -1, 0, 1, 1, -1, 1, -1, -1, 1, 3, -1, 
        -1, 0, -1, -1, 1, -1, -1, -1, -1, 1, 0, 1, 0, -1, 0, 1, 1, -1, 1, -1, -1, 1, 0, 1, 0, 1, 0, 1,
        1, -2, -1, -1, -1, 1, -1, 0, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 
        0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, -1, 
        0, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0, 0, -1, -1, 0,
        0, 0, -2, 1, 1, 2, 0, 0, 0, -1, 0, 0, 0, -1, -1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -4, 1, 1, 
        2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -2, 1, 1, -1, 2, -1, -1, 0, 0, 0, 0, -1, 
        0, 0, -1, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -1, -1, 2, -1, 1, 1, 1, 0, 0, 0, -1, -1, 0, -1, 0, 
        0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 6, -1, -1, 0, -3, -1, 0, -2, -3, -1, -1, 0, -2, 2, 2, 0, 
        -1, 1, 1, 0, 2, -1, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -1, -1, 1, -4, 1, 1,
        1, 1, 0, 0, 0, 1, 1, 0, 0, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 
        0, 0, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -2, 0, 0, 1, 1, 0, -1, 1, 2, 1, 0, 0, 1, -1, 0,
        -1, 1, -1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, -2, 0, -1, -1, 1, 0, 1, 0, -1, 0, 1, 0, -1,
        0, -1, 0, 1, -3, 1, 1, 2, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 2, 
        -1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 1, 2, 2, 0, 
        0, 0, 2, 0, 1, 0, 1, 0, -1, -1, 1, 0, -1, 0, -1, 0, 0, 1, -2, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1,
        1, -1, -1, -1, 1, 0, -1, -1, 0, 0, 0, 1, -5, 2, 2, 1, 1, 1, 0, -1, 1, 2, 1, -2, 0, -1, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, -1, 0, -1, -1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, 
        0, 0, 0, -5, 1, 2, 1, 1, 0, -1, 2, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -1 ]
    >,

    <
        16,

        64965262602240000,

        \[ 1, 0, -1, -1, 0, -1, -3, 2, 1, 1, -1, 0, 1, -1, 2, -1, 1, -2, 1, 1, -1, 1, -1, 0, 3, -1, 
        -2, -2, 0, -1, -2, 2, 1, 0, -1, 1, 1, -1, 1, -1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, 0, 
        -1, 0, 1, 0, -1, 1, 1, -1, 1, -1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 
        0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, 2, 0, -2, -1, 0, 0, -1, 0, 0, 0, -1, 1, 1, -1, 1, 
        -1, 0, 0, 1, 0, 0, 0, -1, 1, -3, 1, 1, 0, 1, 0, -1, 1, 1, 1, 0, -1, 1, -1, 0, 0, 0, -1, 1, 1, 
        -1, 1, 0, -1, -2, 1, 1, 0, 0, 0, -1, 0, 1, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, 1, -1, 1, -1, 0, 
        -2, 1, 0, 0, 1, 1, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 3, 0, -1, -1, -1, 
        0, -1, -1, -1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, -1, 0, -1, -2, 2, 1, 
        1, -1, 0, 0, -1, 2, 0, 1, -2, 1, 0, -1, 1, -1, 0, 5, -1, -2, -1, -2, -1, -2, 1, -1, 0, -1, 0, 
        0, 0, 2, -1, -1, 0, 1, 1, 1, 0, -1, 0, 4, -1, -2, -1, -1, 0, -1, 0, -1, -1, -1, 1, -1, 0, 2, 
        0, 0, 0, 0, 0, 1, 0, -1, 0, -3, 1, 0, 0, 1, 0, -1, 1, 1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 0, 0, 
        -1, 1, 0, -1, 2, 0, -2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0, 0, 1, -1, 1, 0, -1, 0, 1,
        1, -1, 0, -1, 1, 0, -2, -1, 0, -1, 0, 0, -1, 2, 0, -1, 1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, 0, 
        1, 0, -1, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, -1, -1, 0, -1, -2, 2, 1, 0,
        -1, 1, 1, -1, 1, -1, 1, -1, 1, 0, -1, 1, -1, 0, -1, 1, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1,
        1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 4, -1, -2, -1, -1, 0, -1, 0, -1, -1, -1, 1, 0, 0, 1, -1, -1, 
        1, 1, 0, 1, 0, -1, 0, 2, 0, -1, -1, -1, 0, 0, -1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0,
        -1, 0, 2, 0, -2, -1, 0, 1, 0, -1, -1, -1, -1, 2, 0, -1, 1, 0, 0, 1, 0, -1, 1, 0, -1, 0, -2, 1,
        0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, 1, 1, 0, 0, 0, 0, 0, 1, 0, -2, 5, -1, -2, -1, -3, 0, -1,
        0, -2, 0, -1, 0, -1, 0, 2, 0, -1, 1, 1, 0, 2, 0, -1, -1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, 0, 
        0, -1, 0, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1 ]
    >,

    <
        16,

        64965262602240000,

        \[ -1, 0, 1, 1, 0, 1, 3, -2, -1, -1, 1, 0, -1, 1, -2, 1, -1, 2, -1, -1, 1, -1, 1, 0, -3, 1, 2,
        2, 0, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, -1, 0, 1, 0,
        -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 
        0, -1, 0, 0, 1, 0, -1, 1, -1, 0, 1, -2, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, 
        -1, 0, 0, 0, 1, -1, 3, -1, -1, 0, -1, 0, 1, -1, -1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -1, -1, 1, 
        -1, 0, 1, 2, -1, -1, 0, 0, 0, 1, 0, -1, -1, 0, 1, -1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 2, 
        -1, 0, 0, -1, -1, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -3, 0, 1, 1, 1, 0, 
        1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 2, -2, -1, -1, 1, 
        0, 0, 1, -2, 0, -1, 2, -1, 0, 1, -1, 1, 0, -5, 1, 2, 1, 2, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 
        1, 0, -1, -1, -1, 0, 1, 0, -4, 1, 2, 1, 1, 0, 1, 0, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, 0, 0, -1, 
        0, 1, 0, 3, -1, 0, 0, -1, 0, 1, -1, -1, -1, 0, 0, -1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 1, -2, 
        0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, 0, -1, -1, 1, 0, 1, -1, 
        0, 2, 1, 0, 1, 0, 0, 1, -2, 0, 1, -1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 
        0, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, 1, 0, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 
        1, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, 0, -1, -1, 0, 1, -1, 0, 1, -1, 0, 1, -1, 0, -1, 0, 0, 
        1, 0, 0, 1, -1, -4, 1, 2, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -1, 0, 1, 0, 
        -2, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 1, 0, -2, 0, 2, 1, 0, 
        -1, 0, 1, 1, 1, 1, -2, 0, 1, -1, 0, 0, -1, 0, 1, -1, 0, 1, 0, 2, -1, 0, 0, 0, -1, 0, 0, 0, -1,
        0, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 0, 2, -5, 1, 2, 1, 3, 0, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0,
        1, -1, -1, 0, -2, 0, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, -1,
        0, 0, 1 ]
    >,

    <
        16,

        129930525204480000,

        \[ -3, 0, 0, -1, 3, 0, 2, 0, 3, 0, 0, 2, 3, -1, -3, -1, 1, 0, -1, -2, 0, -1, 0, 3, -1, 0, -1, 
        -1, 2, 0, 1, 0, 2, 0, -1, 2, 2, -1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 2, -4, 1, 2, 0, 1, 0, 1, 0,
        1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 2, -1, 1, -1, 0, 1, 2, 
        0, -2, -1, 0, 1, 0, -1, 0, -1, 0, 2, -1, -1, 0, -1, 2, 0, 1, 0, 2, -1, 0, 2, 2, 0, -2, -1, 1, 
        0, -1, -1, 0, -1, 0, 2, -4, 1, 1, 0, 2, 0, 1, 0, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, 0, -1, -1, 0,
        0, 1, -3, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 1, 2, 0, -2, -1, 1, 0, -1, -1, 0, -1, 0, 2, -6, 1, 2, 
        1, 2, 0, 1, 0, 2, 0, 1, 0, 2, 0, -2, 0, 1, 0, 0, 0, -2, 0, 1, 0, -1, -1, -1, -1, 2, 0, 1, 1, 
        2, 0, 0, 2, 2, -1, -2, -1, 1, 0, -1, -1, 0, -1, 0, 2, -5, 1, 1, 1, 2, 1, 2, -1, 2, 0, 1, 0, 1,
        0, -2, 0, 1, 1, -2, -1, 0, -1, 1, 1, -3, 0, 0, -1, 3, 0, 1, 1, 3, 0, 0, 2, 2, -1, -2, -1, 2, 
        -1, -1, -2, -1, 0, 0, 2, -5, 1, 1, 1, 2, 1, 2, -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -1, -1, -1, 
        -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 1, 3, 1, 0, 0, 2, -1, -1, -1, 1, -1, 0, -1, 0, -1, -1, 3, 
        -3, 0, 0, 0, 2, 0, 0, 1, 3, 0, 0, 1, 2, -1, -1, -1, 2, 0, -1, -1, -1, -1, 0, 2, -2, -1, 0, -1,
        2, -1, 0, 2, 3, 0, 1, 1, 2, 0, -2, -1, 2, -1, -1, -1, -1, -1, 0, 2, -4, 0, 1, 1, 2, 0, 1, 0, 
        3, 0, 1, 0, 2, 0, -2, -1, 1, 0, -1, 0, -1, -1, 0, 2, -2, 0, 0, -1, 2, 0, 1, 1, 2, 0, 0, 1, 2, 
        -1, -2, -1, 0, 0, 0, -1, 0, 0, 0, 1, -4, 0, 1, 0, 2, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, 
        -1, 0, -1, 0, 1, 0, -2, 0, 0, -1, 2, 0, 1, 1, 2, -1, 0, 2, 2, -1, -2, -1, 1, 0, 0, -1, -1, 0, 
        0, 1, -4, 0, 0, 0, 3, 1, 1, 0, 3, 0, 1, 1, 2, -1, -2, -1, 1, 0, -1, -1, 0, -1, 0, 2, 1, -1, 0,
        -1, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 0, 1, 2, -1, -1, -1, 0, -1, 0, 
        1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, -1, 2, -1, 0, 0, -1, 2, -1, 0, 2, 2, 0, 0, 1, 
        1, -1, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1, -3, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, -1, 0, 0, 0, 0, 1,
        0, 0, 0, -1, 0, 0, 0 ]
    >,

    <
        18,

        2138774077440000,

        \[ -6, 2, 4, 2, 0, 1, -1, 0, 0, 3, 1, -3, -1, -1, 0, 2, -1, -1, 1, 2, -1, 2, 1, -3, -3, 1, 2, 
        2, -1, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, 0, 1, 0, 0, 1, -2, -2, 0, 2, 1, 0, 0, -1, 
        1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, 
        0, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, -1, -6, 2, 3, 2, 1, 1, 0, -1, 0, 2, 1, -2, -1, 0, 0, 2, 0, 
        -1, 0, 1, -1, 1, 1, -2, -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -1, 1,
        1, -2, -6, 2, 3, 2, 1, 0, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -2, -3, 0, 
        1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0,
        -1, 1, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2, -1, 0, 1, 0, 0, 0, -1, 1, 0, 2, 0, -1, 0,
        -1, 0, 0, -1, -1, 1, 1, 0, 1, 0, -1, -3, 1, 1, 1, 1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 
        -1, -4, 1, 2, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -2, 0, -1, 0, 0,
        0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3, 0, 1, 1, 2, 0, -1, 1, 1, 0, 
        0, 1, 0, 0, 0, 0, 1, -1, -1, 0, -2, 1, 1, -1, -1, 0, 0, 0, 1, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, 
        0, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, 2, 1, -2, 0, -1, -1, -2, 1, 0, -2, -1, 0, 1, 1, -2, 0, 2, 
        2, 0, 1, 0, -2, 3, -1, 0, 0, -1, -1, -1, 0, -2, 0, -1, 0, -1, 1, 1, 0, -1, 0, 1, 1, 0, 0, 0, 
        -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -1, -3, 1, 2, 2, 
        -1, 0, -1, 0, -1, 1, 1, -2, -1, 1, 1, 1, -1, 0, 0, 2, -1, 1, 1, -3, 3, -1, -1, 0, -1, 0, -1, 
        0, -2, -1, -1, 1, -1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 6, -2, -2, -2, -1, -1, -1, 1, -2, -1, 
        -1, 2, 0, 0, 1, -1, -1, 0, 1, 0, 1, 0, -1, 0, 3, -1, -1, -1, 0, 0, -1, 0, -1, -1, -1, 2, 0, 0,
        1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 3, -2, -2, -1, 1, -1, 0, 1, 0, -2, -1, 3, 1, 1, 0, -2, 1, 0, 
        -1, -1, 0, -1, 0, 1 ]
    >,

    <
        18,

        8555096309760000,

        \[ 4, -1, -1, -1, -2, -1, -2, 1, -1, 2, -1, -1, -1, 0, 2, 0, 0, -1, 1, 1, 1, -1, -1, 0, 4, -1,
        -1, -1, -2, -1, 0, 0, -1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 1, -1, -1, 0, 5, -1, -2, -1, -1, 
        -1, -1, 0, -1, 0, -2, 1, 0, 0, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 6, -2, -2, -2, -2, -2, -2, 2, 
        0, 1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, -1, 1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 1, 0, 0, 0, -1, 4, -1, -1, -1, -2, -1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 0, 
        -1, 0, 1, 1, 2, -1, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
        -1, 0, 0, 6, -2, -2, -1, -2, -1, 0, -1, -1, -1, -1, 1, 0, 1, 0, -1, -1, 1, 1, 0, 2, -2, -1, 1,
        5, -1, -1, -1, -2, -1, -2, 1, -1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, 1, 1, 0, -1, 0, 6, -2, 
        -2, -2, -2, -1, -1, 1, -1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 2, -1, -1, 1, 5, -2, -2, -1, 
        -1, -1, -1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 1, -1, -1, 1, 10, -3, -3, -2, -3, -2, 
        -1, 1, -2, -1, -2, 1, -1, 1, 1, -1, -1, 0, 1, 0, 2, -1, -1, 1, 2, 0, -1, -1, -1, 0, -1, 1, -1,
        1, -1, 0, 0, -1, 1, 0, -1, 0, 1, 1, 0, 0, 0, -1, 7, -2, -2, -2, -3, -1, -1, 1, -2, 0, -1, 0, 
        -1, 0, 1, 0, -2, 0, 2, 1, 2, 0, -1, -1, 2, -1, -1, 0, 0, 0, -1, 1, 0, 0, -1, 1, 1, -1, 0, -1, 
        -1, 0, 0, 1, 0, 0, 0, 0, 5, -1, -1, -1, -2, 0, -1, 0, -2, 0, -1, 0, -1, 0, 1, 0, -2, 0, 1, 1, 
        1, 0, 0, -1, 4, -1, -1, -1, -2, -1, -2, 1, -1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 1, 0, 0, -1, 
        0, 9, -3, -3, -2, -2, -1, -1, 0, -2, -1, -2, 2, -1, 1, 1, -1, -1, 0, 1, 0, 2, -1, -1, 1, 7, 
        -3, -2, -2, -2, -2, -2, 2, -1, 0, -1, 1, 0, 0, 1, -1, -1, -1, 1, 1, 1, 0, -1, 0, 2, -1, 0, 1, 
        -2, 0, -1, 0, -1, 0, 0, -1, -1, 1, 1, 0, -1, 0, 0, 2, 0, 0, 0, -1, 7, -2, -3, -2, -2, -1, -1, 
        1, -1, -1, -2, 2, 0, 0, 1, -1, -1, 0, 1, 0, 1, 0, -1, 0, 10, -3, -4, -3, -3, -1, -2, 2, -2, 
        -1, -2, 2, -1, 0, 2, -1, -1, 0, 1, 0, 2, 0, -1, 0, 3, -1, -1, -1, -1, 0, -1, 1, -1, 0, -1, 1, 
        0, -1, 1, 0, -1, 0, 0, 1, 0, 1, 0, -1, 5, -2, -2, -1, -1, 0, 0, 0, -1, -2, -1, 2, 0, 0, 0, -1,
        -1, 1, 0, 0, 1, 0, 0, 0 ]
    >,

    <
        18,

        8555096309760000,

        \[ 8, -2, -4, -3, -2, -2, -2, 2, 0, 0, -1, 1, 1, -1, 2, -2, 0, -1, 1, -1, 2, -1, -3, 3, 4, -1,
        -2, -2, -1, -1, -1, 1, 0, 0, -1, 1, 1, -1, 1, -1, 0, -1, 1, 0, 1, 0, -2, 1, 5, -1, -2, -1, -2,
        -1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1, -1, 0, 1, 0, 2, -1, -2, 2, 4, -1, -2, -1, -2, -1, -1, 1, 
        0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 1, -1, -1, 1, 3, -2, -2, -2, 0, -1, -1, 2, 2, 0, 0, 1, 2,
        -1, 0, -2, 1, -1, 0, -1, 1, -1, -2, 3, 8, -2, -3, -3, -2, -2, -1, 1, -1, -1, -1, 1, 0, 0, 1, 
        -1, 0, 0, 1, -1, 2, -1, -2, 2, 6, -1, -2, -2, -2, -1, -1, 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 
        1, 0, 2, -1, -2, 2, 7, -2, -2, -2, -3, -1, 0, -1, -1, -1, 0, 0, 0, 1, 0, -1, -1, 1, 1, 0, 3, 
        -2, -2, 2, 7, -2, -3, -3, -2, -2, -1, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 1, -1, 2, -1, -2, 2,
        7, -2, -4, -2, -1, -1, -1, 1, 0, -1, -1, 2, 1, -1, 1, -2, 0, 0, 0, -1, 2, -1, -2, 3, 5, -2, 
        -2, -1, -2, -1, -2, 2, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 1, 0, -1, 0, 5, -2, -2, -1, -2, 
        -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 2, -1, -1, 1, 5, -1, -3, -2, -1, -1, -1, 1, 
        0, 0, -1, 1, 1, -1, 1, -1, 0, 0, 1, -1, 1, -1, -2, 2, 6, -2, -3, -3, -1, -1, 0, 1, 0, -1, -1, 
        2, 1, -1, 0, -1, 0, 0, 1, -1, 2, -1, -2, 2, 6, -2, -2, -2, -2, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0,
        -1, -1, 0, 1, 0, 2, -1, -2, 2, 4, -2, -2, -2, -1, -1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0,
        -1, 2, -2, -1, 2, 3, -1, -1, -1, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1,
        1, 7, -3, -3, -2, -2, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 3, -2, -2, 3, 6, -3, 
        -2, -2, -2, -2, -1, 2, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, -1, 1, 3, -2, -1, -2, 0, 
        -1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, 0, -1, 0, 0, 1, -1, -1, 2, 2, -1, -1, -1, -1, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 6, -2, -3, -2, -1, 0, 0, 0, -1, -1, -1, 2, -1, 
        0, 1, 0, 0, 0, 0, -1, 2, -1, -1, 1, 6, -2, -2, -2, -2, -1, -1, 1, -1, 0, -1, 1, -1, 0, 1, 0, 
        -1, 0, 1, 0, 1, 0, -1, 0, 4, -2, -1, -1, -1, 0, 1, -1, -1, -1, 0, 1, -1, 1, -1, 0, -1, 1, 0, 
        0, 2, -1, 0, 0 ]
    >,

    <
        18,

        19248966696960000,

        \[ -8, 1, 2, 2, 5, 2, 2, -2, 3, -1, 1, 2, 2, 0, -3, -1, 2, 0, -2, -1, -2, -1, 1, 2, -5, 0, 1, 
        1, 3, 0, 1, 0, 3, 0, 1, 1, 2, 0, -2, -1, 2, -1, -1, -1, -1, -1, 0, 2, -9, 2, 3, 3, 4, 2, 2, 
        -2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 2, 0, -4, 1, 1, 0, 3, 1, 1, -1, 2, 0, 0, 1, 
        1, -1, -1, 0, 1, -1, 0, -1, -1, 0, 0, 1, -3, 0, 1, 1, 1, 1, 1, -2, 1, 0, 1, 0, 0, 1, -1, 0, 1,
        0, -1, 0, 0, -1, 0, 1, -6, 1, 1, 2, 3, 2, 2, -2, 2, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, -1, -1, 
        -1, 1, 1, -6, 1, 2, 2, 3, 1, 1, -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, 1, -6, 1, 
        2, 2, 2, 1, 1, -1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -1, 0, 1, 0, -5, 1, 2, 1, 2, 1, 1, 
        -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -1, -1, 1, 1, -5, 0, 1, 1, 3, 1, 1, 0, 2, -1, 0, 2, 
        2, 0, -2, -1, 1, 0, -1, 0, -2, 0, 1, 0, -1, 0, 0, 0, 2, 0, 1, -1, 1, -1, -1, 2, 1, 0, -1, -1, 
        1, 0, 0, -1, -1, -1, 0, 2, -5, 1, 2, 1, 2, 0, 1, 0, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 0, -2, 
        0, 1, 0, -7, 2, 2, 2, 3, 2, 1, -2, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -1, 0, -1, 0, 0, 1, -4, 0, 
        1, 1, 1, 1, 1, -1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 0, 0, -1, 0, 1, -6, 2, 3, 2, 1, 1, 1, 
        -2, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -1, 0, 1, 0, -3, 1, 2, 1, 0, 1, 0, -1, 1, 1, 1, -2, 
        -1, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, -3, 0, 0, 0, 3, 1, 2, -1, 2, -1, 0, 2, 1, 0, -2, -1, 2, 
        0, -1, -2, 0, -1, 0, 2, -3, 0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, 0, -1,
        1, 0, -3, 1, 1, 0, 1, 1, 2, -2, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, -1, 0, -1, 0, 1, -2, 0, 1, 
        1, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -6, 2, 2, 1, 1, 1, 1, -1, 
        2, 2, 1, -2, 0, -1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -3, 2, 1, 0, 0, 1, 1, -1, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 1, 0,
        0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, -1, 1, 0, -2, -1, 0, 1, 1, -1, 0, 1, 1, 1, 0, 0, -1 ]
    >,

    <
        18,

        19248966696960000,

        \[ 8, -1, -2, -2, -5, -2, -2, 2, -3, 1, -1, -2, -2, 0, 3, 1, -2, 0, 2, 1, 2, 1, -1, -2, 5, 0, 
        -1, -1, -3, 0, -1, 0, -3, 0, -1, -1, -2, 0, 2, 1, -2, 1, 1, 1, 1, 1, 0, -2, 9, -2, -3, -3, -4,
        -2, -2, 2, -2, 0, -1, 0, -1, 0, 2, 0, -1, 0, 2, 0, 2, 0, -2, 0, 4, -1, -1, 0, -3, -1, -1, 1, 
        -2, 0, 0, -1, -1, 1, 1, 0, -1, 1, 0, 1, 1, 0, 0, -1, 3, 0, -1, -1, -1, -1, -1, 2, -1, 0, -1, 
        0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 1, 0, -1, 6, -1, -1, -2, -3, -2, -2, 2, -2, 1, -1, -1, -1, 0, 
        2, 0, -1, -1, 2, 1, 1, 1, -1, -1, 6, -1, -2, -2, -3, -1, -1, 1, -2, 0, -1, 0, -1, 0, 2, 0, -1,
        0, 1, 0, 2, 0, -1, -1, 6, -1, -2, -2, -2, -1, -1, 1, -2, -1, -1, 1, 0, 0, 1, -1, -1, 1, 1, 0, 
        1, 0, -1, 0, 5, -1, -2, -1, -2, -1, -1, 1, -2, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, 0, 1, 1, -1, 
        -1, 5, 0, -1, -1, -3, -1, -1, 0, -2, 1, 0, -2, -2, 0, 2, 1, -1, 0, 1, 0, 2, 0, -1, 0, 1, 0, 0,
        0, -2, 0, -1, 1, -1, 1, 1, -2, -1, 0, 1, 1, -1, 0, 0, 1, 1, 1, 0, -2, 5, -1, -2, -1, -2, 0, 
        -1, 0, -2, 0, 0, 0, -1, 0, 1, 0, -1, 1, 0, 0, 2, 0, -1, 0, 7, -2, -2, -2, -3, -2, -1, 2, -2, 
        0, -1, 0, -1, 1, 1, 0, -1, 0, 1, 0, 1, 0, 0, -1, 4, 0, -1, -1, -1, -1, -1, 1, -2, 0, -1, 0, 
        -1, 0, 1, 0, -1, 0, 1, 0, 0, 1, 0, -1, 6, -2, -3, -2, -1, -1, -1, 2, -1, -1, -1, 2, 0, 0, 1, 
        -1, 0, 0, 0, -1, 1, 0, -1, 0, 3, -1, -2, -1, 0, -1, 0, 1, -1, -1, -1, 2, 1, 0, 0, -1, 0, 1, 0,
        -1, 0, 0, 0, 0, 3, 0, 0, 0, -3, -1, -2, 1, -2, 1, 0, -2, -1, 0, 2, 1, -2, 0, 1, 2, 0, 1, 0, 
        -2, 3, 0, -1, -1, -1, -1, -1, 1, -1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 1, -1, 0, 3, -1, 
        -1, 0, -1, -1, -2, 2, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, 0, -1, 2, 0, -1, -1, 0, 0, 
        -1, 1, -1, 0, -1, 1, 0, -1, 1, 0, -1, 0, 0, 0, 0, 1, 0, -1, 6, -2, -2, -1, -1, -1, -1, 1, -2, 
        -2, -1, 2, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 3, -2, -1, 0, 0, -1, -1, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, 
        -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 2, 0, 0, 0, 1, -1, 0, 2, 1, 0, -1, -1, 1, 0, -1, -1, -1, 0, 0,
        1 ]
    >,

    <
        18,

        76995866787840000,

        \[ 4, -2, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 1, 1, -1, -2, -1, 0, 0, 1, 2, -2, 0, 2, 2, -1, 0, 
        1, -1, -1, 0, 0, -1, -1, 0, 0, 0, 2, -1, -1, -1, 1, 0, 1, 0, -1, 1, 0, 1, -1, 0, 0, 0, -1, 0, 
        0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 1, 1, 1, 0, 0, -1, 1, 0, 0, 0, 1,
        0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 2, 2, -1, -1, 0, 0, 0, 0, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 
        1, -1, 0, 1, -2, 0, 2, 0, 0, 1, 1, -1, 0, 0, -1, 0, 1, 1, -2, 0, 1, -1, 0, -1, 0, 0, 1, 1, -1,
        0, 1, 1, -1, 0, 0, -1, -1, -1, 1, 1, 1, 1, -1, 1, 0, -1, -1, -1, 0, 0, 1, 1, -1, 0, 1, -4, 1, 
        2, 2, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 0, -1, -1, 1, 1, 3, -1, 0, 0, -2, -1, 
        -1, 0, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 1, -1, 0, 0, 4, -2, -1, -1, -1, -1, -1, 1, 0, 0,
        -1, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, -1, 0, 1, 8, -3, -3, -1, -2, -1, -1, 0, -1, -1, -1, 1, 0, 
        1, 0, -2, -1, 1, 0, 0, 3, -2, -1, 2, 4, -1, 0, 0, -2, -1, 0, -1, -2, -1, -1, 0, -1, 2, 0, 0, 
        -1, 1, 1, 0, 1, -1, 0, 0, 0, 0, 1, 1, -1, 0, -1, 0, -1, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 2, 0, 
        0, 1, -1, 1, 0, 1, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 2, 0, 1, -1, 1, 0, 1, 0, -1, 1, -1, 3, 
        -1, 0, 0, -2, -1, -1, 0, -1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, -3, 2, 2, 2, 0, 
        1, 0, -2, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 5, -2, -1, -1, -1, -1, 0, 0, 
        -1, -1, 0, 1, 0, 1, -1, -1, -1, 0, 0, 0, 2, -1, 0, 1, 4, -1, -1, -1, -1, -1, 0, 0, -1, -1, -1,
        1, 0, 1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 1, 3, -1, 0, 0, -1, 0, 0, -1, -1, -1, 0, 0, 0, 1, -1, 0,
        -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, 1, 1, -2, 0, 1, -2, -2, -1, 1, -1, -1, 2, -1, 1, -2, 2, 0, 1, 
        1, -1, 1, -1, -2, 1, 2, 1, 0, 0, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, 0, 0, -1, 0, 1, -1, 
        3, 0, 0, -1, -2, 0, 0, 0, -2, 0, -1, 0, -1, 0, 1, 1, -1, 0, 1, 0, 1, 0, 0, -1, 1, 0, 1, 0, -1,
        0, -1, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, 0, 1, 1, -2, -3, 2, 2, 1, 0, 1, 1, -1, -1, 
        0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 0, -1, 1, 1, -2 ]
    >,

    <
        18,

        76995866787840000,

        \[ 0, 2, 0, 1, -1, 1, 2, -4, -2, -1, 0, 0, -2, 1, 1, 1, 0, 2, 0, -1, 2, -1, -1, 0, -1, 1, 0, 
        0, 0, 1, 2, -2, -1, -1, 0, 1, -1, 0, 0, 1, 0, 1, 0, -1, 1, 0, 0, -1, -5, 2, 2, 2, 1, 1, 2, -2,
        0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, 0, 0, 1, -1, -2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0,
        0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 0, -4, 2, 2, 2, 0, 1, 2, -3, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, 
        0, 0, 0, 0, 0, -1, -3, 2, 1, 2, 0, 1, 1, -2, -1, 0, 0, -1, -1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
        -1, -3, 2, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, -1, 0, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, -9, 2, 3, 3, 
        3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 2, -2, -2, 2, 1, 1, 0, 1, 1, -2, -1,
        0, 1, -1, -1, 0, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1, 3, 0, -1, 0, -1, 0, 1, -2, -1, -1, 0, 0, -2, 
        1, 1, 0, 0, 1, 0, -1, 2, -1, -1, 1, -3, 2, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, -4, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0, 1, 1, -1,
        0, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 0, -1, 2, -1, -1, 1, -2, 1, 1, 1, 0, 
        1, 2, -2, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1, -8, 3, 3, 2, 3, 2, 2, -2, 1, 1,
        1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -1, -2, 0, 1, 1, 1, 1, 1, -1, 0, 0, 1, 0, 0, 0, 
        -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, -1, 2, 1, 1, -1, 1, 1, -3, -1, 0, 0, -1, -1, 0, 1, 1, -1, 1, 
        1, 0, 1, 0, -1, 0, -6, 2, 3, 3, 1, 2, 2, -3, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1,
        -1, -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -2, -5, 2, 2, 
        1, 1, 1, 1, -1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, -9, 2, 3, 2, 3, 2, 2, -1, 
        2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 0, -1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 1, -1, 0,
        0, 0, 0, -1, 1, 0, 0, 2, -1, -1, 1, -5, 2, 2, 1, 1, 2, 0, -1, 1, 2, 1, -2, 0, -2, 0, 1, -1, 0,
        0, 1, 0, 1, 0, -1, -5, 0, 2, 1, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, 1,
        -1 ]
    >,

    <
        18,

        76995866787840000,

        \[ 0, -2, 0, -1, 1, -1, -2, 4, 2, 1, 0, 0, 2, -1, -1, -1, 0, -2, 0, 1, -2, 1, 1, 0, 1, -1, 0, 
        0, 0, -1, -2, 2, 1, 1, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, 5, -2, -2, -2, -1, -1, 
        -2, 2, 0, 0, -1, 1, 1, -1, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 2, -1, 0, -1, -1, -1, -1, 1, 0, 1,
        0, -1, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, 0, 4, -2, -2, -2, 0, -1, -2, 3, 1, 0, -1, 1, 1, -1, 
        0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 3, -2, -1, -2, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, -1, -1, 0, -1, 
        0, 0, 0, 0, 0, 1, 3, -2, -1, -1, -1, -1, -1, 2, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 1, 1, 0, 0, 
        0, 0, 9, -2, -3, -3, -3, -2, -2, 1, -1, 0, -1, 0, 0, 0, 1, -1, -1, 0, 2, 0, 2, -1, -2, 2, 2, 
        -2, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 1, -3, 0, 1, 0, 1, 
        0, -1, 2, 1, 1, 0, 0, 2, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -1, 3, -2, -1, -1, -1, -1, -1, 2, 
        0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 4, -1, -1, -1, -2, -1, -1, 0, -1, 0, -1, 0, 
        0, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, 1, 0, -1, 0, 0, 0, -1, -2, 3, 1, 0, 0, 0, 1, 0, 0, -1, 0, 
        -1, 0, 1, -2, 1, 1, -1, 2, -1, -1, -1, 0, -1, -2, 2, 1, 0, -1, 1, 1, 0, 0, -1, 1, -1, 0, 0, 
        -1, 0, 0, 1, 8, -3, -3, -2, -3, -2, -2, 2, -1, -1, -1, 1, 0, 1, 1, -1, 0, 0, 1, 0, 1, -1, -1, 
        1, 2, 0, -1, -1, -1, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, -2, -1, 
        -1, 1, -1, -1, 3, 1, 0, 0, 1, 1, 0, -1, -1, 1, -1, -1, 0, -1, 0, 1, 0, 6, -2, -3, -3, -1, -2, 
        -2, 3, 0, 0, -2, 2, 1, -1, 1, -1, 1, -1, 1, -1, 0, 0, -1, 1, 7, -3, -3, -3, -1, -2, -1, 2, 0, 
        -1, -1, 2, 0, 1, 0, -1, 1, -1, 0, -1, 1, -1, -1, 2, 5, -2, -2, -1, -1, -1, -1, 1, -1, -1, -1, 
        1, 0, 1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, 9, -2, -3, -2, -3, -2, -2, 1, -2, -1, -2, 1, -1, 1, 
        2, -1, 0, 0, 1, 0, 1, -1, -1, 1, 0, 0, 0, 0, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 
        0, -2, 1, 1, -1, 5, -2, -2, -1, -1, -2, 0, 1, -1, -2, -1, 2, 0, 2, 0, -1, 1, 0, 0, -1, 0, -1, 
        0, 1, 5, 0, -2, -1, -2, -1, 0, -1, -2, -1, -1, 1, -1, 1, 1, 0, 0, 1, 1, -1, 1, -1, -1, 1 ]
    >,

    <
        18,

        76995866787840000,

        \[ -4, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, 1, 2, 1, 0, 0, -1, -2, 2, 0, -2, -2, 1, 0, -1,
        1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 1, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0,
        0, 0, -1, -1, 1, 1, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, -1, -1, -1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 
        1, 1, 0, 0, 0, 0, 0, 1, 0, -2, -2, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, -1, -1, -1, 1, 1, 0, -1, 1, 
        0, -1, 2, 0, -2, 0, 0, -1, -1, 1, 0, 0, 1, 0, -1, -1, 2, 0, -1, 1, 0, 1, 0, 0, -1, -1, 1, 0, 
        -1, -1, 1, 0, 0, 1, 1, 1, -1, -1, -1, -1, 1, -1, 0, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, 4, -1, 
        -2, -2, -1, 0, -1, 1, -1, 0, -1, 1, -1, -1, 2, 0, 0, -1, 1, 0, 1, 1, -1, -1, -3, 1, 0, 0, 2, 
        1, 1, 0, 1, 0, 0, 1, 0, -1, 0, 0, 1, 0, -1, -1, -1, 1, 0, 0, -4, 2, 1, 1, 1, 1, 1, -1, 0, 0, 
        1, -1, 0, -1, 0, 1, 0, 1, 0, 0, -1, 1, 0, -1, -8, 3, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, 
        2, 1, -1, 0, 0, -3, 2, 1, -2, -4, 1, 0, 0, 2, 1, 0, 1, 2, 1, 1, 0, 1, -2, 0, 0, 1, -1, -1, 0, 
        -1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, -1, 1, -1, 
        0, -1, -1, 2, 0, 0, 1, 2, 0, 0, 1, 1, -2, 0, -1, 1, -1, 0, -1, 0, 1, -1, 1, -3, 1, 0, 0, 2, 1,
        1, 0, 1, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 3, -2, -2, -2, 0, -1, 0, 2, 1, 0, 0,
        1, 0, 0, 0, -1, 1, -1, 0, -1, 1, 0, -1, 1, -5, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, -1, 1, 1, 
        1, 0, 0, 0, -2, 1, 0, -1, -4, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, 1, -1, 
        1, 0, -1, -3, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 0, 
        -1, -1, 2, 0, -1, 2, 2, 1, -1, 1, 1, -2, 1, -1, 2, -2, 0, -1, -1, 1, -1, 1, 2, -1, -2, -1, 0, 
        0, -1, 1, 1, 1, 0, 0, 0, -1, 1, -1, 0, -1, 0, 0, 1, 0, -1, 1, -3, 0, 0, 1, 2, 0, 0, 0, 2, 0, 
        1, 0, 1, 0, -1, -1, 1, 0, -1, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 1, 0, 0, 1, 1, 0, 0, 
        -1, 1, 0, 0, -1, 0, -1, -1, 2, 3, -2, -2, -1, 0, -1, -1, 1, 1, 0, 0, 1, 1, 0, 0, -2, 1, -1, 0,
        0, 1, -1, -1, 2 ]
    >,

    <
        20,

        6929628010905600,

        \[ 6, -1, -3, -2, -1, -1, 1, -1, -1, -2, -1, 2, 0, 1, 1, -1, 1, 0, 1, -2, 2, -2, -2, 3, 0, 0, 
        -1, 0, 1, 0, 1, -1, 1, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, -1, 2, 1, 1, 0, 0, -1, 0, 1,
        -2, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 1, -1, 1, -1, -1, 1, 2, 0, -1, -1, -1, 0, 0, -1, -1, 0, 
        0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, -1, -1, 1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 
        1, 0, 0, -1, -1, 0, 0, 0, 4, 0, -1, -1, -1, 0, 1, -2, -2, -2, -1, 1, -1, 1, 1, 0, 0, 1, 1, -1,
        1, -1, -1, 1, 3, 0, -2, -1, -1, 0, 1, -1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 1, 1, -1, 1, -1, -1, 
        1, -3, 2, 1, 1, 0, 1, 1, -2, -1, 0, 0, -1, 0, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, -1, 3, 0, -1, 0, 
        -2, 0, 1, -2, -2, -1, 0, 0, -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0, 5, -1, -3, -1, -1, 0, 1, 
        -2, -1, -2, -1, 2, 0, 1, 1, -1, 1, 1, 0, -2, 2, -2, -2, 3, 2, 0, -1, -1, 0, 0, 1, -1, 0, -1, 
        -1, 1, 1, 0, 0, -1, 0, 0, 1, -1, 1, -1, -1, 2, 0, 1, 0, 1, -1, 1, 1, -3, -1, 0, 0, -1, 0, 0, 
        1, 0, -1, 1, 1, 0, 1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
        -1, 0, -1, 0, 1, -1, 1, 0, 1, 0, 1, 2, -3, -1, -2, 0, 1, 0, 1, 0, 0, 0, 2, 0, -1, 0, -1, 0, 0,
        -2, 2, 1, 1, -1, 1, 1, -2, -1, 0, 0, -1, 0, 0, 1, 1, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1,
        0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 1, -1, 1, 0, 1, 
        -1, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, -1, 2, -3, 2, 1, 2, -1, 1, 1, -2, -1, 0, 1, -2, -1, 1, 1, 
        1, 0, 1, 0, 0, 0, 0, 0, -1, -3, 2, 2, 1, -1, 1, 1, -2, -1, 0, 1, -2, 0, 0, 0, 1, -1, 1, 1, 1, 
        0, 0, 0, -1, -5, 2, 1, 2, 1, 1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -10,
        4, 4, 3, 1, 2, 1, -2, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -2, -4, 2, 1, 2, 0, 2, 
        1, -2, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, -1, -3, 2, 2, 1, -1, 1, 0, -1, 0, 1, 1,
        -2, 0, -1, 0, 1, -1, 0, 1, 1, 0, 1, 0, -1, -5, 2, 2, 2, 0, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1,
        -1, 1, 0, 1, -1, 1, 1, -2 ]
    >,

    <
        20,

        6929628010905600,

        \[ 8, -2, -3, -3, -2, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, 0, 0, -2, 2, -1, -1, 2, 5, 
        -2, -2, -2, -1, -1, -1, 1, 0, -1, 0, 1, 0, 1, 0, -1, 1, 0, 0, -1, 1, -1, -1, 2, 0, 0, 0, 0, 0,
        0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 2, 0, 0, 0, -1, 0, -1, 0, -1, 0, 
        0, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, -1, 1, 0, 0, 1, 1, -1, 0, 1, 1, 0, -1, 
        -1, 1, 0, -1, -1, 0, 0, 0, 1, 9, -3, -4, -3, -1, -2, -1, 2, -1, -2, -2, 3, 0, 1, 1, -2, 1, 0, 
        0, -2, 1, -1, -1, 2, 3, -1, -1, -2, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, -1, 1, -1, 0, -1, 0, 
        0, 0, 1, 0, -1, 0, 0, 1, -1, -1, 2, 1, -1, 0, 1, 1, 1, -1, -1, 1, 0, -1, 0, -2, 0, 1, 0, 4, 
        -1, -2, -1, -1, 0, 0, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -1, 0, 1, 1, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, 5, -2, -1, -2, -2, -1, -1, 2, -1,
        0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 1, 
        -1, 0, 0, 0, -1, 1, -1, 0, 1, 0, 5, -1, -1, -2, -1, -1, 0, 0, -2, -1, -1, 1, -1, 1, 0, 0, 0, 
        0, 1, -1, 1, 0, 0, 0, 2, -1, -1, -1, 1, -1, 0, 1, 0, -2, -1, 2, 1, 1, -1, -1, 1, 0, 0, -1, -1,
        0, 0, 1, -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 2, -1, 1, 0, 
        0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 6, -1, -2, -2, -2, -1, 
        -1, 1, -1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -1, 1, 0, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 
        0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 5, -2, -2, -1, -1, -1, -1, 2, -1, -1, -1, 1, 0, 1, 
        0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0,
        0, 0, 0, 0, 1, -2, 0, 1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -1, 1,
        0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0, 3, -1, -1, -1, -1, 
        -1, -1, 2, -1, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, -1, -2, 0, 1, 1, 1, -1, -1, 2, 1, 
        0, 0, 0, 1, 0, -1, 0, 0, -1, 0, 1, -2, 1, 1, -1 ]
    >,

    <
        20,

        8662035013632000,

        \[ -5, 3, 1, 2, 2, 2, 0, -2, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, -2, 1, 1, -1, 0, 1, 0, 1, 
        0, 1, 0, -2, -1, -1, 0, 0, -1, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -7, 3, 2, 2, 2, 2, 1, -2, 1, 
        1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, -1, 1, 1, -1, -5, 2, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, 
        0, 0, 1, 0, -1, 0, -2, 1, 1, -1, -4, 2, 1, 1, 2, 1, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 
        0, -2, 1, 0, 0, -3, 1, 0, 1, 2, 1, 0, -1, 1, 0, 0, 1, 1, -1, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, 
        -2, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0, -1, 1, 1, -1, -3, 1, 0, 0, 2, 
        1, 0, 0, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, -2, -1, 0, 
        -1, 0, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 1, 
        0, 1, 0, 0, -1, -1, 0, 0, 0, -4, 2, 1, 2, 1, 1, -1, 0, 1, 1, 0, -1, 0, -1, 1, 0, 0, 0, -1, 1, 
        -2, 1, 1, -1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2,
        1, 2, 0, 1, 0, -2, -2, 0, 0, -1, -1, 0, 1, 1, -1, 1, 0, 1, -1, 1, 1, -2, 1, 1, 0, 0, 0, 0, 0, 
        -2, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, -3, 2, 1, 1, 1, 1, 0, -1, 0, 1, 0, -1, 
        0, -1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, 0, 0, 0, -1, 0, -1, 0, -1, 0, 1, -1, 1, 0, 
        -1, 0, 1, 1, -1, 1, 0, -1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 
        1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 1, -1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -2, 1,
        0, 0, 2, 0, -1, 1, 2, 0, -1, 1, 2, -2, 0, -1, 1, -1, 0, 0, -2, 1, 0, 1, 6, -1, -2, -2, -1, -1,
        -1, 0, -1, -1, -1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, 0, -1, 1, 0, 1, 1, 0, -1, 0, 0, -1, -1, 0, 
        0, -1, 0, 0, 0, 1, -1, 0, 1, 1, 0, 1, 0, -1, 4, 0, -1, -1, -2, -1, 0, -1, -2, 0, -1, 0, 0, 0, 
        1, 0, -1, 1, 2, 0, 1, 0, -1, 0, 2, 0, 0, 0, -1, -1, -1, 1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1,
        1, -1, 1, 1, -1, 5, -2, -2, -2, -1, -2, -1, 2, 0, 0, -1, 1, 1, 0, 0, -1, 0, -1, 1, 0, 1, 0, 
        -1, 1 ]
    >,

    <
        20,

        8662035013632000,

        \[ 5, -3, -1, -2, -2, -2, 0, 2, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 2, -1, -1, 1, 0, -1, 0, 
        -1, 0, -1, 0, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 7, -3, -2, -2, -2, -2, -1,
        2, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 1, -1, -1, 1, 5, -2, -1, -1, -2, -1, 0, 0, -1, 0, 
        0, 0, -1, 1, 0, 0, -1, 0, 1, 0, 2, -1, -1, 1, 4, -2, -1, -1, -2, -1, 0, 1, -1, 0, 0, 0, -1, 1,
        0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 3, -1, 0, -1, -2, -1, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 
        1, 0, 1, 0, 0, -1, 2, -1, 0, 0, -2, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 1, -1, -1, 
        1, 3, -1, 0, 0, -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, 0, -2, 0, 
        0, 0, -1, 0, 2, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 0, 1, 
        0, 0, 1, -1, 0, 0, -1, 0, -1, 0, 0, 1, 1, 0, 0, 0, 4, -2, -1, -2, -1, -1, 1, 0, -1, -1, 0, 1, 
        0, 1, -1, 0, 0, 0, 1, -1, 2, -1, -1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 2, -2, -1, -2, 0, -1, 0, 2, 2, 0, 0, 1, 1, 0, -1, -1, 1, -1, 0, -1, 1, 
        -1, -1, 2, -1, -1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 3, -2,
        -1, -1, -1, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 1, 0, 0, -1, 1, -1, -1, 1, 0, -1, 0, 0, 0, 0, 
        1, 0, 1, 0, 1, 0, -1, 1, -1, 0, 1, 0, -1, -1, 1, -1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
        0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 0, 
        0, 0, -1, 1, 0, 0, 1, -1, 2, -1, 0, 0, -2, 0, 1, -1, -2, 0, 1, -1, -2, 2, 0, 1, -1, 1, 0, 0, 
        2, -1, 0, -1, -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -1, 0, 1, -1, 0,
        -1, -1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 0, -1, 0, 1, -4, 0, 1, 1, 2, 1, 
        0, 1, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -1, 0, 1, 0, -2, 0, 0, 0, 1, 1, 1, -1, 1, 0, 1, 
        0, 0, 0, 0, 0, 1, 0, -1, -1, 1, -1, -1, 1, -5, 2, 2, 2, 1, 2, 1, -2, 0, 0, 1, -1, -1, 0, 0, 1,
        0, 1, -1, 0, -1, 0, 1, -1 ]
    >,

    <
        20,

        207888840327168000,

        \[ -6, 2, 2, 1, 2, 2, 3, -2, -1, -1, 1, 1, -1, 1, -1, 2, 1, 0, -1, -1, -1, 1, 1, -2, 0, 0, 0, 
        0, 0, 0, 1, 0, -2, -1, 0, 1, -1, 1, 0, 1, 0, 0, 0, 0, -1, 1, 1, -2, -1, 0, 0, 0, 1, 0, 1, 0, 
        0, -1, 1, 1, 0, 1, -1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 0, 0, -1, 0, 2, 0, 
        1, -1, 0, 1, -1, 0, -1, 0, 0, 0, 0, -2, 1, 2, 1, -1, 1, 1, -1, -2, 0, 1, -1, -2, 1, 0, 2, -1, 
        0, 0, 1, 0, 1, 1, -3, -6, 2, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, -1, 1, 1,
        -2, 0, 1, 0, 0, 0, 1, 2, -3, -2, -1, 0, 1, -1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 0, 0, 4, -1, -1, 
        -1, -1, -1, 0, 0, -2, -1, 0, 1, -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, 0, -1, -9, 2, 3, 2, 3, 2, 2, 
        -1, 1, 0, 2, 0, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 2, -2, -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 
        0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 0, 1, -1, 1, 0, 1, 1, 
        0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 1, 0, 0, 1, 0, -1, 1, 1, 0, 1, -1, 0, 1, 0, -1, 0, -1, 0,
        1, -1, -4, 1, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, -1, -1, 0, 1, -1, -6, 1, 
        2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 2, -3, -1, 0, 1, 1, 0, 0, 1, 
        -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, 0, -1, 1, -1, -2, 0, 1, 1, 1, 1, 1, -1, 0, -1, 1,
        0, -1, 1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, 2, -2, -1, -1, 0, 1, -1, 1, 0, 
        1, 0, 1, 0, -1, 0, 0, 0, -1, -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 
        -1, 1, 1, -2, -2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -2, -1, 
        1, 1, 1, -1, 1, 1, -2, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, -1, 0, 0, 0, 
        -1, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -5, 1, 1, 1, 3, 1, 1, 0, 2, 0, 
        0, 1, 1, -1, -1, 0, 1, 0, -1, -1, -2, 0, 1, 0, -2, 0, 0, 1, 1, 0, 1, 0, 1, -1, 0, 1, 0, 1, -1,
        0, 1, 1, -1, -1, -1, -1, 1, 0, 2, -1, -1, 0, 0, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
        0, 0, -1, 0, 1 ]
    >,

    <
        20,

        207888840327168000,

        \[ 1, 1, -1, 1, -2, 2, 0, -2, -3, 0, 0, -1, -2, 1, 2, 1, -1, 2, -1, 1, 1, -1, 1, -2, 2, 0, -1,
        0, -2, 0, -2, 1, -1, 1, 0, -1, -1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 
        -1, -2, 1, 0, -1, -1, 0, 1, 1, -1, 1, 0, 1, 0, 0, 1, -2, -3, 2, 1, 2, 0, 2, 0, -2, -1, 0, 0, 
        -1, -1, 0, 1, 1, 0, 1, -1, 1, -1, 0, 1, -1, 1, 1, 0, 1, -2, 1, 0, -2, -3, 0, 0, -1, -2, 1, 2, 
        1, -1, 1, 0, 1, 1, 0, 0, -2, -4, 2, 1, 2, 0, 2, 2, -3, -1, 0, 1, -1, -1, 1, 0, 1, 0, 2, -1, 0,
        0, -1, 1, -1, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 
        -4, 2, 2, 2, 0, 1, 0, -1, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 1, -2, 1, 1, -2, 1, 0, -1, 0, 
        -1, 1, 0, -1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 3, 0, -2, 0, -1, 1, 0, -1, 
        -2, -1, -1, 1, 0, 0, 1, -1, -1, 2, 0, 0, 1, -1, 0, 0, -3, 2, 1, 2, 0, 2, 0, -2, -1, 1, 1, -2, 
        -1, 0, 1, 1, -1, 1, -1, 1, 0, 0, 1, -1, 0, 1, 0, 1, -1, 1, -1, -1, -1, 1, 0, -1, 0, -1, 1, 0, 
        -1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -2, 1, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 0, 1, 0, 
        0, 1, -2, -1, 1, 0, 1, -1, 1, 0, -1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, 
        1, 1, -1, 1, 0, -1, -2, 1, 0, -1, -1, 0, 1, 1, -1, 0, 0, 1, 0, 1, 1, -2, 0, 1, 1, 1, -2, 1, 0,
        -2, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 3, -1, -2, 0, -1, 1, 0, -1, -2, -1, 
        0, 1, -1, 1, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1, -2, 0, 0, 0, 0, 0, 1, 
        0, -1, 1, 0, 1, 0, 0, 0, -1, -3, 2, 1, 2, 0, 2, 1, -3, -1, 0, 1, -1, -1, 0, 1, 1, 0, 1, -1, 0,
        0, 0, 0, 0, 5, -1, -2, -1, -2, 0, -1, 0, -2, 0, -1, 1, -1, 0, 2, 0, 0, 0, 0, 0, 1, 0, -1, 0, 
        0, 0, 0, 1, -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, -1, 1, 0, 
        1, 0, 0, 0, -1, 0, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 0, 0, 4, -1, -1, 0, -2, 0, 0, -1, -2, 
        -1, 0, 0, -1, 1, 1, 0, -1, 1, 0, 0, 1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, -1, 1, 0, 0 ]
    >,

    <
        20,

        207888840327168000,

        \[ 6, -2, -2, -1, -2, -2, -3, 2, 1, 1, -1, -1, 1, -1, 1, -2, -1, 0, 1, 1, 1, -1, -1, 2, 0, 0, 
        0, 0, 0, 0, -1, 0, 2, 1, 0, -1, 1, -1, 0, -1, 0, 0, 0, 0, 1, -1, -1, 2, 1, 0, 0, 0, -1, 0, -1,
        0, 0, 1, -1, -1, 0, -1, 1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 1, 0, -2, 
        0, -1, 1, 0, -1, 1, 0, 1, 0, 0, 0, 0, 2, -1, -2, -1, 1, -1, -1, 1, 2, 0, -1, 1, 2, -1, 0, -2, 
        1, 0, 0, -1, 0, -1, -1, 3, 6, -2, -2, -1, -2, -1, -2, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, 0,
        1, -1, -1, 2, 0, -1, 0, 0, 0, -1, -2, 3, 2, 1, 0, -1, 1, -1, 0, -1, 0, -1, 0, 1, -1, 1, 0, 0, 
        -4, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0, -1, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, 9, -2, -3, -2, 
        -3, -2, -2, 1, -1, 0, -2, 0, 0, 0, 2, -2, -1, 0, 2, 0, 2, -1, -2, 2, 7, -2, -2, -2, -2, -2, 
        -1, 1, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 1, 0, 2, -1, -1, 2, 0, 0, 0, 1, 0, 0, -1, 0, 1, 1, 0, 
        -1, 1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0, -1, 0, 1, -1, -1, 0, -1, 1, 
        0, -1, 0, 1, 0, 1, 0, -1, 1, 4, -1, -1, -1, -2, -1, -2, 1, 0, 1, 0, -1, 0, -1, 1, -1, -1, 0, 
        1, 1, 1, 0, -1, 1, 6, -1, -2, -2, -2, -1, -1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 2, -1,
        -2, 3, 1, 0, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 1, -2, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 2, 0, 
        -1, -1, -1, -1, -1, 1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 1, -1, 0, 0, 0, -1,
        -2, 2, 1, 1, 0, -1, 1, -1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 3, -1, -1, -1, -1, -1, 0, 0, 0, 0, 
        -1, 0, 1, 0, 0, -1, 0, 0, 1, 0, 1, -1, -1, 2, 2, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, 1,
        -1, 0, 0, 0, 0, 0, 0, -1, 2, 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 1, 2, -1, 0, -2, 1, -1, 0,
        -1, 0, 0, -1, 2, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 1, 
        5, -1, -1, -1, -3, -1, -1, 0, -2, 0, 0, -1, -1, 1, 1, 0, -1, 0, 1, 1, 2, 0, -1, 0, 2, 0, 0, 
        -1, -1, 0, -1, 0, -1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 1, 1, 1, 1, -1, 0, -2, 1, 1, 0, 0, 1, 1, 
        -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1 ]
    >,

    <
        21,

        16499114311680000,

        \[ -4, 0, 2, 2, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, -1, 0, -1, 1, -2, 1, 2, -1, -1, -1, 0, 1,
        1, 0, 1, 0, 1, -1, 1, 1, 1, 1, -2, -1, 0, 1, -2, 0, 0, -1, 1, 1, -3, 0, 2, 1, 0, 0, 0, 1, 1, 
        1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -1, -1, 0, 1, 1, -1, 0, 0, 0, 0, 1, 1, -1, 0, 
        0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 
        0, -1, 0, 1, 0, -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 2, -2,
        -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 2, -2, -1, 0, 1, 1, -1, 
        0, 0, 0, -1, 1, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -1, -1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -1, -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -2, 
        0, -1, 0, 0, 1, -1, 1, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0,
        0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, 0, 1, 1, 0, 0, 0, -1, 0, 1,
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 1, 1, -1, -1, 0, 1, 1, 0, 0, 1, -1, 
        -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, 0, 0, 1, -1, -2, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0, -1, -1, 
        0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -1, 2, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, -1, -1, 0, 1, 0, -1, 
        0, 1, 1, 0, 1, 0, -1, -3, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 
        1, -1, 2, 0, 1, 0, -2, -1, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 1, 1, 0, 1, 0, -1, 0, 1, 1,
        0, -1, 0, 1, -1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -1, 0, 1, 
        -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, 0, 0, 1, -1, -2, 1, 2, 1, -1, 0, 0, -1, 0, 1, 1, 
        -2, -1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, -3, 2, 2, 1, 0, 1, 1, -2, -1, 0, 0, -1, 0, 0, 0, 1, 
        -1, 1, 1, 1, -1, 1, 0, -1, -3, 2, 2, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 1, 0, -1,
        1, 0, 0, 1, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0 ]
    >,

    <
        21,

        65996457246720000,

        \[ -9, 2, 2, 1, 5, 0, 0, 2, 4, 1, 1, 0, 3, -3, -2, 0, 2, -2, -1, 0, -3, 2, 1, 0, -4, 1, 1, 1, 
        3, 0, 0, 1, 2, 0, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, 0, -2, 0, -1, 0, 2, 0, -1, 2, 2,
        0, 0, 1, 2, -2, 0, -1, 1, -1, -1, 0, -1, 1, 0, 0, -6, 1, 2, 1, 3, 0, 0, 1, 3, 0, 1, 0, 2, -1, 
        -2, 0, 1, -1, -1, 0, -2, 1, 1, 0, -1, 0, 0, -1, 2, 0, 0, 1, 1, 0, 0, 1, 1, -2, -1, 0, 0, -1, 
        0, 0, 0, 1, 0, 0, -3, 1, 1, 0, 2, -1, -1, 2, 2, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, 0, -2, 2, 0, 
        0, -7, 2, 2, 1, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 0, -2, 2, 1, -1, 0, 0, 0, 0,
        1, 0, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -3, 2, 1, 0, 1, 0, 0, 0, 1, 1,
        0, -1, 1, -2, 0, 1, 0, -1, 1, 0, -1, 1, 0, 0, -5, 1, 1, 0, 3, 0, -1, 2, 3, 1, 1, 0, 2, -2, -1,
        0, 2, -2, -1, 0, -2, 1, 0, 1, -6, 1, 2, 1, 2, 0, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 
        1, -2, 1, 1, -1, -1, 0, 0, 0, 1, 0, -1, 1, 2, 0, 0, 0, 1, -1, 0, 0, 1, -1, -1, 0, -1, 0, 0, 1,
        -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, 0, -1, 1, 1, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 
        0, 0, -1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 
        0, -1, 0, 0, 0, 0, 0, 1, -4, 1, 1, 0, 2, 0, 0, 1, 2, 1, 0, 0, 2, -2, -1, 0, 1, -1, 0, 0, -1, 
        1, 0, 0, 1, 0, -1, -1, 0, 0, -1, 1, 1, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, 0, 1, 0, -1, 1, 1, 0, 
        1, -1, -1, -1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 1, 1, 0, 1, 0, -1, -2, 1, 1, 0, 1, 1, 
        0, 0, 1, 1, 0, -1, 0, -2, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 4, -1, -1, -1, -1, 0, 0, 0, -1, -1, 
        -1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, 4, -1, 0, -1, -3, -1, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 1, 1, 1,
        0, 0, -1, 4, -1, 0, 0, -3, 0, -1, 0, -2, 0, 0, -1, -2, 1, 1, 1, -1, 0, 0, 1, 1, 0, 0, -1 ]
    >,

    <
        21,

        197989371740160000,

        \[ 7, -2, -3, 0, -2, -1, -1, 0, -2, -2, -1, 1, -1, 2, 1, -1, -1, 1, 0, 0, 1, -1, -1, 1, 5, -2,
        -3, -1, 0, -1, -1, 1, 0, -1, -1, 2, 1, 0, 0, -2, 0, 0, 0, -1, 1, -1, -1, 2, 3, -2, -2, 0, 0, 
        -1, -1, 2, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 4, -2, -2, -1, -1, -1, -1, 1, 0,
        -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, 0, 0, -1, 1, -1, -1, -1, 1, 0, 
        0, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 4, -1, -1, 0, -2, -1, -2, 1, -1, 0, 0, -1, -1, 1, 1, 0, -1,
        0, 0, 1, 0, 0, 0, 0, 6, -2, -3, -1, -2, -1, -1, 1, -1, -1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 1, 
        -1, -1, 1, 2, -2, -2, -1, 0, -1, -2, 3, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, -1, 0, 0, 0, 0, 0, 6, 
        -2, -3, -1, -1, -1, 0, 0, -1, -2, -1, 2, 0, 1, 0, -1, 0, 1, 0, -1, 1, -1, -1, 2, 0, 0, 0, 1, 
        0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -1, 6, -1, -2, -1, -2, -1, -1, 
        0, -2, -1, -1, 1, -1, 1, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 3, -2, -2, -1, 0, -1, -1, 2, 0, -1, 
        0, 2, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
        1, -1, -1, 0, -1, 0, 0, 1, -2, 0, 0, 0, 2, 0, -1, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, 
        -2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 2, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, 1,
        -1, -1, 0, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 3, -1, -2, 0, 0, 0, 
        -1, 0, 0, -1, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, -3, 0, 0, 1, 2, 0, 0, 1, 1, -1, 0, 
        1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 1, 1, -1, 4, -1, -2, -2, -1, -1, -2, 2, 0, 0, -1, 1, 0, -1, 
        1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 3, -1, -3, -1, 0, 0, -1, 1, 0, -1, -1, 2, 1, -1, 1, -1, 1, 0, 
        0, -1, 0, 0, -1, 1, -2, -1, -1, -1, 3, 0, -1, 3, 3, 0, 0, 2, 2, -2, -1, -1, 2, -2, -1, -1, -1,
        1, 0, 1, -6, 1, 2, 1, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, 0, -2, 1, 
        0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, -2, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -5, 1, 1, 0, 2, 1, 0, 1, 
        2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -1, 1, 1, -1 ]
    >,

    <
        22,

        62996618280960000,

        \[ 1, 1, 0, -1, -1, 0, 0, 0, -1, 1, 0, -1, -1, -1, 0, 1, -1, 0, 2, 0, 1, 0, -1, 0, 6, -1, -2, 
        -2, -2, -1, -1, 1, -2, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, 0, 1, 0, -1, 0, -1, 1, 1, 0, -1, 0, 
        -1, 1, 0, 2, 1, -2, -1, -1, 0, 1, -1, -1, 1, 1, 0, 1, 0, -1, 1, 0, 0, -1, 0, 0, 1, -1, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 1, -1, -1, 2, 3, -1, -1, -1, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 
        0, -1, 0, 0, 1, 0, 1, -1, -1, 1, 2, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, -1, 1, 
        1, 0, 1, 0, -1, 0, 2, 0, 0, -1, -1, 0, 0, 0, -2, 0, 0, 0, -1, 0, 0, 1, -1, 0, 1, 0, 1, 0, 0, 
        -1, 6, -2, -2, -2, -2, -1, -1, 1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, 2, -1, -1, 1, 1, 1, 
        1, 0, -2, 0, 0, -1, -2, 1, 0, -2, -1, 0, 0, 1, -2, 1, 2, 1, 1, 0, 0, -1, -2, 1, 1, 0, 0, 0, 
        -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 1, 1, -1, 1, 0, -1, 3, 0, 0, -1, -2, -1, 0, 0, -1, 0, 
        0, -1, -1, 0, 0, 1, -1, 0, 2, 0, 1, 0, -1, 0, 2, 0, 1, -1, -2, -1, -1, 1, -1, 1, 0, -2, -1, 0,
        0, 1, -1, -1, 2, 1, 0, 1, 0, -1, 4, 0, -1, -1, -2, -1, 0, 0, -2, 0, -1, 0, -1, 0, 1, 0, -1, 0,
        2, 0, 1, 0, -1, 0, 7, -2, -2, -2, -3, -2, -2, 2, -2, 0, -1, 0, 0, 0, 1, -1, -1, 0, 2, 1, 1, 0,
        -1, 0, 5, -1, 0, -1, -3, -2, -1, 1, -2, 0, 0, -1, -1, 1, 0, 0, -2, 0, 2, 1, 1, 0, 0, -1, 5, 
        -1, -1, -2, -2, -1, 0, 0, -1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 2, 0, 2, -1, -1, 1, 0, 0, 0, 0, 0,
        0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1, 1, 
        -2, 0, 0, -1, 0, -1, 0, 0, 2, 0, 0, 1, -1, 5, -2, -1, -1, -2, -1, 0, 0, -1, -1, 0, 0, 0, 1, 
        -1, -1, -1, 1, 1, 0, 2, -1, -1, 1, 4, -1, 0, -1, -2, -1, -1, 1, -2, 0, 0, -1, -1, 1, 0, 0, -1,
        0, 1, 1, 1, 0, 0, -1, 3, -1, 0, 0, -2, -1, -1, 1, -1, 0, 0, -1, 0, 1, 0, -1, -1, 0, 1, 1, 0, 
        0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 2, -1, 1, 1, -1, 4, -1,
        0, 0, -3, -1, 0, 0, -2, -1, 0, -1, -1, 2, 0, 0, -2, 1, 1, 1, 1, 0, 0, -1, 5, -2, -1, -1, -2, 
        -1, -1, 1, -1, -1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 1, 0, 0, 0 ]
    >,

    <
        22,

        188989854842880000,

        \[ -4, 1, 2, 1, 1, -1, -1, 2, 3, 1, 1, -2, 2, -1, -1, -1, 0, -1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 
        0, 0, -1, -1, 2, 2, 1, 0, -1, 1, -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 
        1, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -3, 1, 2, 1, 0, 0, 0, 0, 1, 1, 1, -2, 0,
        0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0, -1, 1, 0, 0, -1, -1, 0, 
        1, 1, 0, 0, 0, 0, -5, 2, 2, 2, 1, 0, -1, 1, 2, 1, 1, -2, 1, -1, 0, 0, 0, -1, 0, 1, -2, 1, 0, 
        0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1,
        0, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, 0, 0, -4, 0, 1, 1, 1, 0, -1, 2, 3, 1, 
        1, -1, 2, -1, -1, -1, 1, -1, -1, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 1, 0, 
        -1, -1, 0, 0, 0, 0, 0, -1, 0, 1, -2, 0, 2, 1, 0, -1, -1, 2, 1, 1, 1, -2, 0, 0, -1, 0, -1, -1, 
        0, 2, -1, 1, 1, -1, 1, -1, 0, 0, -1, -1, -1, 2, 1, 1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 
        0, 0, -6, 2, 3, 1, 1, 0, 0, 1, 2, 1, 1, -2, 1, -1, -1, 1, 0, -1, 0, 1, -2, 1, 1, -1, -3, 1, 1,
        1, 0, 0, -1, 2, 1, 1, 0, -1, 1, -1, 0, 0, 0, -1, 0, 1, -2, 1, 1, -1, -1, 0, 1, 1, -1, 0, -1, 
        1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 2, -1, 1, 1, -2, -1, 0, 1, 0, -1, 0, -1, 1, 1, 1, 1, -2,
        0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, 0, 0, 1, -1, 0, -1, 0,
        -1, 0, 0, 1, 0, -1, 1, 5, -2, -2, -1, -1, -1, -1, 1, 0, -1, -1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1,
        -1, -1, 2, -1, 0, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 0, -1, -1, 0, 2, 0, 1, 0, -1, 5, 
        -2, -3, -2, -1, -1, -2, 3, 1, 0, -1, 1, 1, -1, 1, -2, 0, -1, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, 
        -1, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1, -1, 0, 0, -1, 1, 0, -1, 2, 
        1, 1, -1, 1, 1, -2, 0, 0, 1, -2, 0, 0, -1, 1, 0, 0, -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 
        -1, -1, 1, 0, -1, -1, 1, -1, 2, 1, -2, 3, -1, -1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 0, 1, 0,
        0, -1, 0, 0, 0, 1, 0, -1 ]
    >,

    <
        22,

        188989854842880000,

        \[ 4, -1, -2, -1, -1, 1, 1, -2, -3, -1, -1, 2, -2, 1, 1, 1, 0, 1, 0, -1, 1, 0, 0, -1, 0, 0, 0,
        0, 0, 1, 1, -2, -2, -1, 0, 1, -1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, -1, 0, 1, 1, -1,
        -1, 0, 0, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 3, -1, -2, -1, 0, 0, 0, 0, -1, -1, -1, 2, 
        0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 1, 1, 0, 
        -1, -1, 0, 0, 0, 0, 5, -2, -2, -2, -1, 0, 1, -1, -2, -1, -1, 2, -1, 1, 0, 0, 0, 1, 0, -1, 2, 
        -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 
        0, -1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 4, 0, -1, -1, -1, 0, 1, 
        -2, -3, -1, -1, 1, -2, 1, 1, 1, -1, 1, 1, -1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 
        0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 2, 0, -2, -1, 0, 1, 1, -2, -1, -1, -1, 2, 0, 0, 1, 0,
        1, 1, 0, -2, 1, -1, -1, 1, -1, 1, 0, 0, 1, 1, 1, -2, -1, -1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0,
        0, 0, 0, 6, -2, -3, -1, -1, 0, 0, -1, -2, -1, -1, 2, -1, 1, 1, -1, 0, 1, 0, -1, 2, -1, -1, 1, 
        3, -1, -1, -1, 0, 0, 1, -2, -1, -1, 0, 1, -1, 1, 0, 0, 0, 1, 0, -1, 2, -1, -1, 1, 1, 0, -1, 
        -1, 1, 0, 1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -2, 1, -1, -1, 2, 1, 0, -1, 0, 1, 0, 1, -1, 
        -1, -1, -1, 2, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 1, -2, -1, 0, 0, 0, -1,
        1, 0, 1, 0, 1, 0, 0, -1, 0, 1, -1, -5, 2, 2, 1, 1, 1, 1, -1, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, 
        0, 0, -1, 1, 1, -2, 1, 0, -1, -1, 1, 0, 1, -1, 0, -1, -1, 2, 0, 0, 0, 0, 1, 1, 0, -2, 0, -1, 
        0, 1, -5, 2, 3, 2, 1, 1, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0,
        0, 1, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1, 1, 0, 0, 1, -1, 0, 1, -2, 
        -1, -1, 1, -1, -1, 2, 0, 0, -1, 2, 0, 0, 1, -1, 0, 0, 5, -1, -2, -1, -1, -1, 0, -1, -1, -1, 
        -1, 1, 0, 1, 1, -1, 0, 1, 1, -1, 1, -2, -1, 2, -3, 1, 1, 1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 0, 
        -1, 0, 0, 1, 0, 0, 0, -1, 0, 1 ]
    >,

    <
        23,

        180772904632320000,

        \[ -4, 2, 3, 2, 0, 1, 1, -3, -1, 1, 1, -2, 0, 0, 0, 2, -1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 1, 1, 
        0, 1, 1, -2, -1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 1, 1, 1, -2, -1, 
        0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 1, -2, -1, 0, 0, 0, 0, 0, 0, 
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, -1, 1, 0, -1, 0, -1, 1, 1, -1, -1, 1, 1, 
        0, 1, 0, -1, -2, 2, 1, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, -3, 
        1, 1, 1, 1, 1, 1, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 3, 0, -2, -1, 0, 1, 0, 
        -1, -1, -1, -1, 2, 0, -1, 1, 0, 0, 0, 0, -1, 1, 0, -1, 1, -4, 2, 2, 1, 0, 1, 1, -2, 0, 1, 1, 
        -2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -3, 2, 2, 2, 0, 1, 1, -3, -1, 0, 1, -2, 0, 0, 0, 1, 
        -1, 1, 0, 1, 0, 0, 0, 0, -4, 1, 2, 1, 1, 0, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -1, 
        1, 0, 0, -1, 1, 0, 1, 0, 1, 1, -2, -1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, 0, -2, 
        -1, 0, 0, -1, 0, -1, 1, 1, -1, 1, 1, 0, 1, 0, -1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
        -1, 0, 0, 1, -1, 0, -1, 1, 0, -1, 1, 4, -1, -2, -1, -2, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 2, -1, -1, 1, -7, 2, 3, 2, 2, 2, 1, -2, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -1, 
        0, 1, 0, -1, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -4, 2, 1, 
        0, 1, 1, 0, 0, 1, 1, 0, 0, 1, -2, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 0, 1, 0, -1, 0,
        0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, -1, -1, 2, 1, -1, 
        0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 0, -2, 0, 0, -1, 2, 0, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -1, -1, 0, 0, 0, 1, 4, 
        -1, -3, -2, 0, 0, -1, 1, 0, -1, -1, 2, 0, -1, 1, -1, 1, 0, 0, -1, 1, 0, -1, 1 ]
    >,

    <
        23,

        180772904632320000,

        \[ 9, -2, -4, -2, -3, -1, 0, 0, -1, -1, -1, 1, -1, 0, 1, -1, -1, 1, 1, -2, 4, -2, -2, 2, 3, 
        -1, -2, 0, -1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, -1, 1, -1, -1, 1, 7, -2, -3, -1, 
        -2, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 0, 0, 0, -1, 2, -1, -1, 1, 5, -1, -2, 0, -2, 0, 1,
        -2, -1, -1, 0, 0, -1, 1, 0, -1, -1, 2, 0, -1, 3, -2, -1, 2, 6, -1, -2, -1, -3, 0, 0, -1, -2, 
        0, -1, 0, -1, 0, 1, 0, -2, 1, 1, 0, 3, -1, -1, 0, 5, 0, -2, -1, -2, 0, 0, -1, -1, -1, -1, 0, 
        -1, 0, 1, 0, -1, 1, 1, -1, 2, -1, -1, 1, 8, -2, -3, -2, -2, -1, 0, 0, -1, -1, -1, 1, -1, 0, 1,
        -1, -1, 0, 1, -1, 3, -1, -2, 2, 5, -1, -2, 0, -2, 0, 0, -1, -1, -1, -1, 0, -1, 1, 1, -1, -1, 
        1, 0, 0, 2, -1, -1, 1, 6, -1, -3, -1, -2, -1, 0, 0, -1, -1, -1, 1, 0, 0, 1, -1, -1, 1, 1, -1, 
        2, -1, -1, 1, 5, -1, -1, -1, -3, -1, -1, 1, -1, 0, 0, -1, -1, 0, 1, 0, -1, 0, 1, 0, 2, 0, -1, 
        0, 9, -2, -4, -2, -3, -1, -1, 0, -2, -1, -1, 1, -1, 0, 2, -1, -1, 1, 1, -1, 3, -1, -2, 1, 6, 
        -1, -2, 0, -3, -1, -1, 0, -2, -1, -1, 0, -1, 1, 2, -1, -1, 1, 1, 0, 1, 0, -1, 0, 7, -2, -3, 
        -2, -2, -1, 1, -1, -1, -2, -1, 2, 0, 1, 0, -1, 0, 1, 1, -2, 3, -2, -2, 2, 3, 0, -1, 0, -2, 0, 
        0, -1, -1, -1, -1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 1, 0, -1, 0, 10, -2, -4, -2, -3, -1, 0, -1, -3,
        -2, -2, 2, -1, 1, 2, -1, -1, 1, 1, -1, 3, -1, -2, 1, 5, -1, -2, -1, -2, -1, 1, -1, -1, -1, -1,
        1, 0, 1, 0, -1, -1, 1, 1, -1, 2, -1, -1, 1, 5, -1, -2, -1, -1, -1, 0, 0, -1, -1, -1, 1, 0, 0, 
        0, -1, -1, 1, 1, -1, 2, -1, -1, 1, 5, -1, -2, -1, -2, -1, -1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 
        -1, 0, 1, 0, 2, 0, -1, 0, 5, 0, -2, 0, -2, 0, 0, -2, -2, -1, -1, 0, 0, 0, 1, -1, -2, 2, 1, 0, 
        2, -1, -1, 1, 6, -1, -2, -1, -2, -1, 0, 0, -2, -1, -2, 1, 0, 0, 1, -1, -2, 1, 2, 0, 1, 0, -1, 
        0, 3, -1, -1, 1, -1, 0, 1, -2, -2, -2, -1, 1, 0, 2, 0, -1, -1, 2, 0, 0, 1, -1, 0, 0, 3, -1, 
        -1, -1, 0, -1, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 0, 1, 0, 
        1, -1, -1, -2, -1, 2, 1, 0, 0, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1,
        1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 1, 0, 0 ]
    >,

    <
        24,

        9624483348480000,

        \[ -2, 1, 0, 1, 2, 1, -1, 1, 1, 0, 0, 0, 1, -2, 0, -1, 0, 0, -1, 1, -1, 1, 0, 0, -4, 1, 1, 2, 
        2, 1, -1, 1, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, -1, 1, -2, 1, 1, -1, -1, 0, 0, 0, 1, 0, -1, 2, 1,
        1, 0, 0, 1, -2, 0, -1, 0, -1, 0, 1, -1, 1, 0, 0, -3, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 
        0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, -1, 1, 0,
        1, 0, 0, 0, 0, -1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1, -1, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 
        -4, 1, 0, 1, 3, 1, 0, 0, 2, 0, 0, 1, 2, -2, -1, -1, 1, 0, -1, 0, -1, 0, 0, 1, -3, 0, 1, 1, 2, 
        1, 0, 0, 1, 0, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 0, 1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 1, 0, 
        0, 0, 1, -1, 0, -1, 0, 0, -1, 1, -1, 1, 0, 0, 3, 0, -2, 0, 0, 1, 0, -1, -1, -1, -1, 1, 0, -1, 
        1, -1, -1, 1, 0, 0, 1, 0, -1, 1, -5, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 1, -1, -1, 0, 0, 0, -1,
        1, -2, 1, 1, 0, -4, 1, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, -1, 1, -2, 1, 1, 0, 
        -7, 3, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -2, 0, 1, 0, 0, -1, 1, -2, 2, 1, -2, -3, 1, 1, 2, 1, 
        2, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, -1, 1, 1, -1, -6, 2, 2, 2, 2, 1, 0, 0, 2, 1, 
        1, -1, 1, -2, -1, 0, 0, 0, -1, 1, -2, 1, 1, 0, -3, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 
        0, 0, 0, -1, 1, -1, 1, 1, -1, 2, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 
        1, 0, -1, 1, 3, -1, -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, -1, -1, 0, 0, 1, 1, 0, -1, 1, 
        -3, 1, 2, 2, 1, 1, 1, -2, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, 0, 0, 1, 0, -4, 1, 1, 2, 2, 
        1, 0, -1, 2, 0, 0, 0, 1, -1, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 
        1, -1, 0, -1, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, -1, 0, 
        0, 0, 0, -1, 0, 0, 1, 0, 0, -4, 1, 1, 2, 1, 1, 1, -1, 1, 0, 2, -1, 0, 0, -1, 0, 0, 1, -2, 0, 
        0, 0, 1, 0, -3, 0, 1, 1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0 ]
    >,

    <
        24,

        14436725022720000,

        \[ 1, -1, 1, -1, -1, -1, -1, 3, -1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 1, -2, 2, 1, -3, 1, -1, 0,
        0, -1, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 1, 1, -2, -1, 0, 2, 1, -1, 0, 0, 0,
        -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2, 3, -1, 0, -1, -2, -1, -2, 2, -1, 1, 0, 
        -1, -1, 0, 1, 1, -1, -1, 1, 1, 0, 1, 0, -2, 3, -2, -1, -1, 0, -1, -1, 2, 0, -1, -1, 2, 1, 0, 
        0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 2, -1, 0, -1, -1, -1, -1, 2, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 
        1, 0, -1, 1, 0, -1, 4, -1, -1, -2, -1, -1, -1, 2, -1, 0, -1, 1, 0, -1, 1, 0, -1, -1, 1, 0, 0, 
        1, 0, -1, 4, -2, -1, -1, -1, -1, -2, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1,
        0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 1, 1, -2, -1, 0, 2, 0, -1, -1, 
        -1, 2, -1, 1, 0, -1, 0, 0, 0, 1, -1, -1, 1, 2, -2, 2, 1, -3, -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1,
        -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 2, -2, -2, 0, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 
        0, 1, -1, 0, -1, 2, -1, 1, 2, -3, 3, -2, -1, -2, -1, -1, -1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1,
        0, 0, 0, 1, 0, -1, 3, -2, -1, -1, -1, -1, -1, 2, 0, 0, -1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 2, -2, -1, 
        -1, 0, -1, -2, 3, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, -1, 0, 0, 0, 0, 0, 4, -1, 0, -1, -3, -1, -1,
        1, -2, 0, 0, -1, -1, 1, 1, 1, -1, 0, 1, 1, 0, 0, 0, -1, 1, -1, 1, 0, -1, -1, -1, 1, -1, 0, 0, 
        0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 5, -2, -1, -1, -2, -1, -1, 1, -1, 0, -1, 0, -1, 1, 1,
        0, 0, 0, 0, 0, 1, -1, 0, 0, 6, -2, -2, -1, -2, -1, -1, 1, -2, -1, -1, 1, 0, 1, 1, -1, -1, 1, 
        0, 0, 1, -1, 0, 0, 3, -1, -1, 0, -2, 0, -1, 0, -1, 0, 0, 0, -1, 1, 1, 0, 0, 1, -1, 0, 1, -1, 
        0, 0, 3, -1, -1, -1, -2, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 
        0, -1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, -1, 0, -1, 0, 0, 
        -1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 2, -2, 0, 1 ]
    >,

    <
        24,

        21655087534080000,

        \[ 4, -1, 0, 0, -2, 0, 1, -2, -2, -1, -1, 0, -1, 2, -1, 0, -2, 2, 1, 1, 1, -2, 1, 0, 1, -1, 0,
        0, -1, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, 0, 0, 1, -2, 0, 1, -1, 0, 1, 1, 0, 1, 1, -2, 
        -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, 0, 1, 0, -1, 1, -1, 5, -2, -1, -1, -1, -1, 0, 0, -1, -1, -1,
        1, 0, 1, -1, -1, -1, 1, 1, 0, 1, -1, 0, 1, 3, -1, -1, -1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 1, -1,
        -1, 0, 1, 0, -1, 1, -2, 0, 2, 3, -1, 0, 0, -1, 0, 1, -2, -1, -1, 0, 0, -1, 2, -1, 0, -1, 1, 0,
        0, 2, -2, 0, 1, 0, 0, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, 0, -1, 1, 0, 1, 0, -1, 1, 0, 
        0, -1, 0, 0, 1, 0, 1, -1, 1, -1, 0, 1, 1, 1, -2, -1, 1, 1, -1, -1, 1, -2, 0, 2, -1, 1, 1, 1, 
        0, 1, 2, -3, -1, -1, 0, 0, -1, 1, -1, 1, -1, 2, 0, 0, 0, -1, 1, 0, 5, -1, -1, -1, -2, 0, 0, 
        -1, -2, -1, -2, 1, -1, 1, 1, 0, -1, 1, 1, 0, 1, -1, 0, 0, 7, -2, -2, -2, -2, -1, 0, -1, -1, 
        -1, -1, 1, 0, 1, 0, -1, -1, 1, 1, 0, 2, -2, -1, 2, 5, -2, -2, -1, -1, 0, 1, -2, -1, -2, -1, 2,
        0, 1, 0, -1, 0, 2, 0, -1, 2, -2, -1, 2, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 
        1, 0, 0, 1, -1, 1, 0, -1, 0, 0, 0, 1, 1, 2, -2, 1, -1, 0, 1, 0, 1, -1, 0, 1, 1, -1, -2, 1, -2,
        0, 2, 0, 0, -1, 0, 1, 1, 1, -2, 1, -1, 0, 1, 1, 0, -1, -1, 0, 2, -1, -1, 1, -2, 0, 2, 4, -1, 
        -2, -1, 0, 0, 2, -2, -1, -2, -1, 2, 0, 1, -1, -1, 0, 2, 0, -2, 2, -2, 0, 2, 2, 0, 0, 0, -2, 0,
        0, -1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, 1, 1, 1, -2, 0, -1, 
        -1, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 3, -1, -1, -1, 0, 0, 1, -2, 0, -1, 0, 1, 0, 1, 
        -1, -1, 0, 1, 0, -1, 2, -2, -1, 3, 1, -1, -1, 0, 0, 0, 1, -1, 1, -1, 0, 1, 0, 1, -1, -1, 1, 1,
        -1, -1, 1, -2, 0, 2, -2, 0, 0, 0, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -1, 
        0, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0,
        0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 1, 1, -1, -2, -1, 1, 0, 0, 0, 1, 
        -1, 0, 2, 1, 0, 0, -1, 2, 0, -1, -2, 1, -1, -1, 2 ]
    >,

    <
        24,

        21655087534080000,

        \[ -4, 1, 0, 0, 2, 0, -1, 2, 2, 1, 1, 0, 1, -2, 1, 0, 2, -2, -1, -1, -1, 2, -1, 0, -1, 1, 0, 
        0, 1, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 0, -1, 2, 0, -1, 1, 0, -1, -1, 0, -1, -1, 
        2, 1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1, 1, -5, 2, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 
        0, -1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -3, 1, 1, 1, 0, 0, -1, 1, 0, 1, 1, -1, 0, -1, 1, 1, 
        0, -1, 0, 1, -1, 2, 0, -2, -3, 1, 0, 0, 1, 0, -1, 2, 1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, 0, -2,
        2, 0, -1, 0, 0, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1, 0, 0, 1, 
        0, 0, -1, 0, -1, 1, -1, 1, 0, -1, -1, -1, 2, 1, -1, -1, 1, 1, -1, 2, 0, -2, 1, -1, -1, -1, 0, 
        -1, -2, 3, 1, 1, 0, 0, 1, -1, 1, -1, 1, -2, 0, 0, 0, 1, -1, 0, -5, 1, 1, 1, 2, 0, 0, 1, 2, 1, 
        2, -1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, 0, 0, -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 
        0, 1, 1, -1, -1, 0, -2, 2, 1, -2, -5, 2, 2, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -2, 
        0, 1, -2, 2, 1, -2, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, -1, 
        0, 1, 0, 0, 0, -1, -1, -2, 2, -1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 1, 2, -1, 2, 0, -2, 0, 0, 1, 
        0, -1, -1, -1, 2, -1, 1, 0, -1, -1, 0, 1, 1, 0, -2, 1, 1, -1, 2, 0, -2, -4, 1, 2, 1, 0, 0, -2,
        2, 1, 2, 1, -2, 0, -1, 1, 1, 0, -2, 0, 2, -2, 2, 0, -2, -2, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 
        1, -1, 0, 0, 1, -1, -1, -1, -1, 1, 0, 0, 1, -1, 0, 0, -1, -1, -1, 2, 0, 1, 1, -1, 0, 0, 0, 0, 
        -1, -1, 0, 1, 0, 1, 0, -1, -3, 1, 1, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, -1, 1, 1, 0, -1, 0, 1, 
        -2, 2, 1, -3, -1, 1, 1, 0, 0, 0, -1, 1, -1, 1, 0, -1, 0, -1, 1, 1, -1, -1, 1, 1, -1, 2, 0, -2,
        2, 0, 0, 0, -1, -1, -1, 1, -1, 0, -1, 0, 0, 0, 1, 0, -1, -1, 1, 1, -1, 1, 0, -1, 1, -1, 0, 0, 
        0, -1, 0, 1, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0,
        -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, -1, -1, 1, 2, 1, -1, 0, 0, 0, -1, 1, 0, -2, -1, 0, 
        0, 1, -2, 0, 1, 2, -1, 1, 1, -2 ]
    >,

    <
        24,

        57746900090880000,

        \[ -1, 1, 1, 1, -2, 0, 1, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 2, 0, 1, -1, 0, 2, -3, 1, 0, 0, 1,
        -2, 0, 0, 0, -2, 0, 0, -1, -1, 1, 1, 0, -1, 1, 0, 1, 0, 0, 1, -2, -3, 1, 2, 1, -1, 0, 0, 1, 0,
        1, 1, -2, -1, 0, 0, 1, 0, 0, 0, 1, -1, 1, 1, -2, 0, 1, 1, 1, -2, 0, 1, -1, -2, 0, 0, -2, -1, 
        1, 0, 1, -2, 2, 1, 1, 0, 0, 1, -2, -5, 1, 2, 2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, 
        -1, 1, -2, 0, 2, -2, -1, 1, 1, 1, -1, 0, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 0, -1, 0, 
        1, -1, 0, 0, 0, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, -3, 1, 2,
        2, -1, 0, 0, 0, 0, 1, 1, -3, -1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 
        -1, -1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 
        0, -1, 1, 0, 1, -1, 1, -2, 1, 2, -3, -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 
        0, 1, -2, 1, 2, -3, -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 1, 
        -2, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, 0, 0, -1, -4, 1, 1, 2, 
        1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 0, 1, 1, -1, 0, -2, 0, 1, -1, -5, 1, 2, 1, 1, 0, -1, 2, 2, 
        1, 0, -1, 1, -1, 0, 0, 1, -1, 0, 1, -3, 1, 1, -1, 1, 0, 0, 0, -1, 0, 1, -1, -1, -1, -1, 0, 0, 
        1, 0, 0, 0, 1, 1, 0, 0, -1, 0, 0, -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 
        0, 2, -2, 1, 2, -3, -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 2, 
        -2, -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 2, -2, 3, -2, -1, 0,
        -1, -1, -1, 2, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 1, -1, -4, 1, 2, 2, 1, 1, 0, 0, 
        0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, -1, -5, 1, 1, 2, 3, 1, 1, -1, 1, -1, 0, 1, 1, 
        0, -1, -1, 1, 1, -1, 0, -2, 0, 1, 0, -5, 1, 2, 1, 3, 0, 0, 1, 2, 0, -1, 1, 2, -1, -1, -1, 1, 
        -1, 0, 0, -3, 1, 1, 0, -3, 0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0, -1, -1, 1, -1, 0, 0, -1, 0, 
        0, 1 ]
    >,

    <
        24,

        86620350136320000,

        \[ 0, 0, 0, -1, 1, -1, 0, 2, 0, 0, -1, 1, 0, -1, -1, 0, 1, -1, 1, 0, -1, 1, 1, -1, -4, 1, 1, 
        1, 2, 0, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, 0, 0, 2, 0, 0, 2, 1,
        0, 0, 1, 0, -1, -1, 0, 1, -1, -1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, -1, 0, 2, 0, 0, -1, 1, 1, 
        -1, -1, 0, 0, -1, 1, 0, -1, 1, 1, -1, -4, 1, 1, 0, 2, 0, 0, 2, 2, 1, 0, 0, 1, -2, -1, 0, 1, 
        -1, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 
        0, 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, 0, 1, 1, -1, -1, -1, 1, -1, 0, 0, 0, 0, 0, 1, -6, 1, 1, 
        1, 3, 0, 0, 2, 3, 1, 1, 0, 2, -2, -2, 0, 1, -1, -1, 0, -2, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 
        -1, 0, 0, -1, -1, 0, 0, 1, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 
        0, -1, 0, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, -1, -1, 2, 0, 1, 0, 1, -1, -1, 2, 1, -1, -1, -1, 
        1, 0, 0, -1, 0, 0, 0, 1, -3, 1, 0, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 
        1, 1, -1, 1, 0, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, -1, -3,
        1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 2, 0, -1,
        2, 2, 0, 0, 1, 1, -2, 0, -1, 1, -1, -1, 0, -1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
        0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 1, -1, 0, 1, 0, -1, 1, -1, 0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 1, 
        -1, 1, -1, -1, 1, 0, 0, -5, 2, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -2, 0, 1, 1, -1, -1, 0, -2, 2,
        1, -1, -4, 2, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 0, -2, 1, 1, 0, -4, 1, 1, 
        1, 2, 0, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, 0, -8, 3, 2, 2, 3, 1, 0, 1, 2,
        1, 1, -1, 1, -2, 0, 1, 1, -1, -1, 0, -3, 2, 1, -1, -4, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1,
        1, 1, 1, -1, 0, 0, -2, 2, 0, -1, -2, 2, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
        0, -1, 1, 0, 0, -3, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0 ]
    >,

    <
        24,

        115493800181760000,

        \[ 0, 1, 0, 1, 0, 0, 0, 0, -1, -1, 1, -1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 2, 0, -1, 0, 
        -1, 0, 0, -1, -1, 0, 1, -1, -1, 1, 0, 0, -1, 1, 0, 0, 2, -1, 0, 0, 3, -1, -1, 0, -1, -1, 0, 0,
        -1, -1, 0, 0, 0, 1, 0, -1, -1, 1, 1, 0, 1, -1, 0, 0, -3, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 
        0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1, 
        -2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, -1, 1, 1, -2, -2, 0, 0, 1, 1, 
        0, 0, 0, 1, 0, 1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
        -1, -1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
        -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0, 0,
        1, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, 1, 0, 1, -1, 0, 0, 6, -1, 
        -1, 0, -3, -1, -1, 0, -3, -1, 0, -1, -2, 2, 1, 0, -2, 1, 1, 1, 1, 0, 0, -1, -1, 1, 1, 1, -1, 
        0, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 1, 1, 0, 0, 0, -1, 2, -1, 0, 0, -2, -1, -1, 1, -1,
        0, 1, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, 0, 1,
        0, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -4, 1, 
        1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, -1, 1, 1, -2, -2, 1, 1, 1, -1, 1, 0, 
        -1, 0, 1, 2, -2, -1, 0, 0, 1, -1, 0, 0, 1, 1, 0, 0, -1, 0, 0, 1, 1, -2, 0, 0, -1, -1, 1, 1, 
        -2, -1, 1, 0, 1, -1, 0, 1, 1, 1, 0, 0, -1, 0, 1, 2, 0, -2, 0, 0, -1, -2, 1, 0, -2, -2, 1, 1, 
        2, -1, -1, 2, 1, 0, 1, 0, -2, 3, -1, 0, -1, -2, 0, 0, 0, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 1, 
        0, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0 ]
    >,

    <
        24,

        173240700272640000,

        \[ 3, -1, 0, 0, -3, -2, -1, 2, -2, 0, 0, -1, 0, 1, 0, 0, -2, 0, 2, 2, -1, 1, 1, -3, 1, 0, 0, 
        0, -1, -1, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 1, -1, 1, 1, -2, -1, 1, 1, 1, -1, 0, 0, 
        0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 1, 1, -1, 1, 1, -2, 5, -2, -2, -1, -2, -2, -1, 2, -1, -1, 
        -1, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, 0, -1, 3, -1, -1, -1, -2, -1, -1, 2, -1, 0, 0, 0, 0, 0, 
        0, 0, -1, 0, 1, 1, 0, 1, 0, -2, 0, 0, 1, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1, 1,
        1, -1, 1, 1, -2, 2, 0, -1, 0, -2, -1, -1, 1, -1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 1, 1, 0, 0, 0, 
        -1, 2, 0, -1, -1, -1, -1, -1, 2, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, -1, 4, -1, 
        -1, 0, -2, -1, 0, 0, -2, -1, 0, 0, 0, 1, 0, -1, -2, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 
        0, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, -1, 1, 1, -2, 4, 0, 0, 0, -4, -1, 0, -1, -3, 0, 0,
        -2, -2, 2, 1, 1, -2, 1, 2, 1, 1, 0, 0, -2, 3, 0, -1, 0, -2, 0, 1, -1, -2, -1, -1, 0, -1, 1, 1,
        0, -1, 1, 1, 0, 1, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 2, 0, -1, -1, 0, 0, 1, 0, 
        -1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, 0, -1, -1, 0, 1, 0, 0, 1, 0, -1, 2,
        1, -1, 0, -2, 0, 0, -1, -1, 0, 0, -1, 0, 0, 1, 0, -1, 1, 1, 0, 1, 0, -1, 0, 2, -1, -1, -1, -1,
        -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 3, -1, -1, -1, -2, -1, 0, 1, -1, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 0, -1, 2, 0, -1, -1, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 
        0, 0, -1, 0, 1, 0, 1, 1, 0, -1, 8, -2, -3, -2, -3, -1, 0, 0, -2, -1, -1, 1, -1, 1, 1, -1, -1, 
        1, 1, -1, 3, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 
        0, -1, 1, 0, -2, -1, 1, 0, 1, 0, 1, -1, -1, 2, 1, -1, 0, -1, 1, 0, 0, -2, 1, 0, -1, 1, 2, 0, 
        -2, -2, 1, 0, 1, 0, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 1, -2, 1, 0, -1, 1, 4, 0, -2, -1, -1, 0,
        1, -2, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 2, -1, -2, 2, 0, 1, -1, -1, 1, 1, 1, -1, 0, 0,
        -1, 1, 0, -1, 1, 0, 1, 0, 0, -2, 1, 0, -1, 1 ]
    >,

    <
        24,

        173240700272640000,

        \[ 13, -4, -5, -4, -2, -3, -2, 1, -2, -2, -2, 3, 0, 1, 1, -2, 0, 0, 1, -1, 3, -2, -2, 3, 5, 
        -2, -2, -1, -1, -1, -1, 0, -1, -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 2, -1, -1, 1, 7, -2, -2, -2,
        -1, -1, -1, 0, -1, -1, -1, 1, 0, 0, 0, -1, -1, 0, 1, 0, 2, -1, -1, 2, 6, -2, -2, -2, -1, -2, 
        -1, 1, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 1, -1, -1, 1, 7, -1, -3, -2, -2, -1, -1, 0, -2,
        -1, -1, 1, 0, 0, 1, -1, -1, 1, 1, 0, 2, -1, -1, 1, 7, -2, -2, -2, -2, -2, -2, 1, -1, -1, -1, 
        1, 0, 1, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 9, -2, -3, -3, -2, -2, -1, 0, -2, -1, -2, 2, 0, 0, 
        1, -1, 0, 0, 2, -1, 2, -1, -2, 2, 3, 0, 0, -1, -2, -1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0, -1, 0,
        2, 1, 1, 0, -1, 0, 5, -2, -3, -2, 0, -1, -1, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 1, -1,
        -1, 2, 6, -2, -2, -1, -1, -2, -1, 1, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, 1, 9, 
        -3, -3, -3, -2, -2, -1, 1, -2, -1, -1, 2, 0, 1, 0, -1, -1, 0, 1, 0, 2, -1, -1, 1, 3, -2, -1, 
        -1, 0, -1, 0, 1, 0, -1, 0, 1, 1, 1, -2, -1, 0, 0, 0, 0, 1, -1, 0, 1, 7, -2, -3, -2, -1, -1, 0,
        -1, -1, -2, -1, 2, 0, 1, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, 2, 0, -1, 0, -1, 0, 0, -1, -1, -1, 
        0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 6, -1, -2, -2, -2, 0, 0, -1, -2, -1, -1, 1, 0, 0, 
        0, 0, -1, 1, 1, 0, 2, -1, -1, 1, 3, -1, -2, -2, 0, -1, 0, 1, 1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 
        0, -1, 1, -1, -1, 2, 10, -3, -3, -2, -3, -2, -1, 0, -3, -2, -1, 1, -1, 2, 1, -1, -1, 1, 1, 0, 
        2, -1, -1, 1, 4, -1, -1, -1, -2, -1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 0, 0, 0,
        4, -1, -1, -1, -2, -1, -1, 1, -2, -1, 0, 0, 0, 1, 0, 0, -1, 1, 1, 1, 0, 0, 0, -1, 7, -2, -3, 
        -2, -2, -1, 0, 0, -2, -2, -1, 2, 0, 1, 0, -1, 0, 1, 1, -1, 2, -1, -1, 1, 0, 0, 0, 1, -1, 1, 1,
        -2, -1, -1, 1, -1, 0, 1, -1, 0, -1, 2, 0, 1, 1, -1, 0, 0, 2, -1, -1, 0, -1, 0, 1, -1, -1, -1, 
        0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -2, 0, 1, 1, 0, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 
        1, 0, 1, -1, 1, -1, 0, 1, -1, -4, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, 
        -1, 1, 1, -2 ]
    >,

    <
        24,

        173240700272640000,

        \[ -13, 4, 5, 4, 2, 3, 2, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 2, -3, -5, 2, 2, 
        1, 1, 1, 1, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 0, -2, 1, 1, -1, -7, 2, 2, 2, 1, 1, 1, 0, 1,
        1, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2, -6, 2, 2, 2, 1, 2, 1, -1, 1, 1, 1, -1, 0, -1,
        0, 1, 0, 0, -1, 0, -1, 1, 1, -1, -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1,
        0, -2, 1, 1, -1, -7, 2, 2, 2, 2, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, 
        -1, -9, 2, 3, 3, 2, 2, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 2, -2, -3, 0, 0, 1,
        2, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, -1, -1, 0, 1, 0, -5, 2, 3, 2, 0, 1, 1, -1, 0, 1,
        1, -2, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2, -6, 2, 2, 1, 1, 2, 1, -1, 1, 1, 1, -1, 0, -1, 
        0, 1, 0, 0, 0, 0, -1, 1, 0, -1, -9, 3, 3, 3, 2, 2, 1, -1, 2, 1, 1, -2, 0, -1, 0, 1, 1, 0, -1, 
        0, -2, 1, 1, -1, -3, 2, 1, 1, 0, 1, 0, -1, 0, 1, 0, -1, -1, -1, 2, 1, 0, 0, 0, 0, -1, 1, 0, 
        -1, -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -2, -2, 0, 1, 0,
        1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, -6, 1, 2, 2, 2, 0, 0, 1, 2, 1, 
        1, -1, 0, 0, 0, 0, 1, -1, -1, 0, -2, 1, 1, -1, -3, 1, 2, 2, 0, 1, 0, -1, -1, 1, 0, -1, -1, 0, 
        1, 1, -1, 0, 0, 1, -1, 1, 1, -2, -10, 3, 3, 2, 3, 2, 1, 0, 3, 2, 1, -1, 1, -2, -1, 1, 1, -1, 
        -1, 0, -2, 1, 1, -1, -4, 1, 1, 1, 2, 1, 1, -1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 0,
        0, -4, 1, 1, 1, 2, 1, 1, -1, 2, 1, 0, 0, 0, -1, 0, 0, 1, -1, -1, -1, 0, 0, 0, 1, -7, 2, 3, 2, 
        2, 1, 0, 0, 2, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 1, -2, 1, 1, -1, 0, 0, 0, -1, 1, -1, -1, 2, 
        1, 1, -1, 1, 0, -1, 1, 0, 1, -2, 0, -1, -1, 1, 0, 0, -2, 1, 1, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0, 
        -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 2, 0, -1, -1, 0, -1, -1, 1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 
        -1, 1, -1, 1, 0, -1, 1, 4, -1, -2, -1, 0, -1, -1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1,
        -1, -1, 2 ]
    >,

    <
        26,

        26652415426560000,

        \[ -3, 1, 2, 1, 1, 1, 2, -3, 0, -1, 0, 0, -1, 1, -1, 1, 1, 1, 0, -1, 0, 0, 0, 0, -2, 1, 2, 1, 
        0, 0, 0, -1, 0, 0, 0, -1, -1, 1, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, 3, 0, -1, -1, -1, 0, 0, -1, 
        -1, -1, -1, 1, -1, 0, 1, 0, 0, 1, 1, -1, 1, 0, -1, 0, -3, 1, 1, 1, 1, 1, 2, -2, 0, -1, 1, 0, 
        -1, 1, -1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 2, 0, 1, 0, -2, 0, 1, -2, -2, -1, 0, -1, -2, 2, 0, 1, 
        -1, 1, 1, 0, 1, 0, 0, -1, -3, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -1, 0, -1,
        0, 1, -1, -1, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 2, 0, 0,
        0, -2, 0, 0, -1, -2, -1, 0, 0, -2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 1, -1, 
        0, -1, -1, 1, -1, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, 0, 
        1, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, -2, 0, 1, 0, 2, 1, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, 
        -1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 
        0, 0, 0, 0, 1, 0, 1, 1, -2, 0, -1, 0, 0, -1, 1, 0, 0, 1, 1, -1, -1, 1, -1, 0, 1, -1, 0, 1, 1, 
        0, 0, 0, 0, 0, -1, 0, 0, -1, 2, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 4, -1, -1, -1, -1, 0, 0, 0, 
        -1, -1, -1, 1, -2, 1, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -2, 1, 1, 2, 0, 1, 1, -2, -1, -1, 1, -1, 
        -2, 2, 0, 1, 0, 1, -1, 0, 0, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, 0,
        1, 0, 0, 0, 0, 1, -1, 6, -1, -1, -1, -2, -1, 0, -1, -3, -2, -1, 1, -2, 2, 1, 0, -1, 1, 1, 0, 
        1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 1, 0, -1, -2, 0, 1, -1, 2, -1, 0, 0, 1, -1, 0, 0, 0, 1, -1, 1,
        0, 1, 0, -1, -1, 0, 0, -1, 0, 0, -1, -2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 6, -1, -2, -1, -2, 
        -1, 0, 0, -2, -2, -1, 1, -2, 2, 1, 0, 0, 1, 0, -1, 1, -1, 0, 0, 2, -1, -1, 0, 1, -1, 0, 1, 0, 
        -2, -1, 2, 0, 1, 0, -1, 1, 0, -1, -1, -1, 0, 1, 0, 2, -1, -1, 0, 1, 0, 1, 0, 0, -2, -1, 2, 0, 
        1, -1, -1, 0, 1, -1, -1, 0, -1, 1, 1, 2, -1, -1, 0, 0, -1, -1, 2, 0, -1, 0, 1, 0, 1, 0, -1, 0,
        0, -1, 0, -1, 0, 1, 0 ]
    >,

    <
        28,

        49497342935040000,

        \[ -7, 2, 4, 3, 0, 2, 2, -3, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, 0, 1, 1, -3, -7, 2, 3, 
        3, 1, 2, 2, -3, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 1, 0, 0, 1, -1, -7, 2, 3, 3, 1, 2, 1, -2,
        0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -2, -2, 1, 1, 1, 0, 1, 1, -2, -1, 0, 1, -1, 
        -1, 0, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1, -4, 1, 2, 1, 1, 1, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, 
        -1, 0, 0, 1, 0, 1, 0, -1, -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 1, 
        -1, 1, 1, -1, -8, 3, 4, 3, 1, 2, 2, -3, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -2, 
        -8, 3, 3, 3, 2, 2, 1, -2, 1, 1, 2, -2, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -5, 1, 2, 1, 
        1, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, 0, 1, 1, -2, -6, 2, 3, 2, 1, 1, 1, -1, 0,
        1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2, -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, -1,
        0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 
        0, -1, 1, 1, -1, -3, 0, 1, 1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
        -6, 1, 2, 1, 3, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 0, -1, 1, 1, 0, -4, 1, 1, 1, 2, 
        2, 1, -1, 1, 0, 1, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0,
        1, 0, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, -3, 1, 1, 1, 0, 1, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 
        -1, 1, 0, 0, 1, 0, 0, -1, -4, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, 0, 1, 0, 
        1, 0, -1, -3, 1, 0, 0, 2, 1, 1, 0, 1, 0, 0, 1, 1, -2, -1, 0, 0, 0, 0, -1, 0, 1, 0, 0, -9, 2, 
        3, 2, 3, 2, 2, -1, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 0, -1, 1, 1, -1, -5, 1, 0, 1, 3, 2, 1,
        -1, 2, 0, 1, 1, 1, -1, -1, 0, 1, 0, -2, -1, 0, 0, 0, 1, -1, -1, -1, 0, 2, 0, 0, 1, 2, 0, 0, 1,
        1, 0, -1, -1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, -1, 0, 0, 1,
        -1, -1, -1, 0, 1, 0, 0, -1, 0, -1, 0, 2, 0, -1, 2, 2, 0, 0, 1, 1, -1, 0, -1, 1, -1, -1, -1, 
        -1, 1, 0, 1 ]
    >,

    <
        28,

        148492028805120000,

        \[ 5, -2, -1, -2, -2, 0, 0, 0, -1, 0, 1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 0, -1, 1, 5, -2, -2,
        -2, -1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 2, -1, -1, 2, 3, -1, -1, -1, -1, 0, 
        0, 0, -1, -1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 3, -1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 
        1, 0, -1, 0, 0, 0, -1, 0, -1, 2, 0, -1, 1, 4, -1, -1, -1, -2, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 
        0, -1, 0, 0, 0, 2, 0, 0, 0, 7, -2, -2, -2, -3, -1, -1, 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 1, 
        0, 3, -1, -2, 2, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 1, 
        5, -1, -2, -2, -1, -1, 0, 0, 0, 0, -1, 1, 1, -1, 0, -1, -1, 0, 1, -1, 2, -1, -1, 2, 0, -1, 0, 
        0, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 2, -1, 0, 1, 4, -1, -1, -1, -2, 0, 0, 
        -1, -1, 0, 1, -1, -1, 1, 0, 0, -1, 0, 0, 0, 3, -1, -1, 1, 0, -1, -1, -1, 1, 0, 0, 1, 2, 0, 1, 
        1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 0, -1, 2, 2, -1, -2, -1, 1, 0, 1, -1, 1, -1, 0, 2, 1, 0, 
        -1, -1, 1, 0, -1, -2, 2, -2, -1, 3, 3, 0, -1, -1, -1, 1, 0, -1, -1, 0, 0, 0, -1, -1, 1, 0, -1,
        0, 0, 0, 2, 0, -1, 1, 5, -1, -2, -1, -2, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 3, 
        -2, -1, 2, 0, 0, -1, 0, 1, 1, 1, -1, 1, -1, 0, 1, 1, -1, -1, -1, 0, 1, -1, -1, 1, -1, 0, 2, 2,
        0, -1, -1, 0, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 2, -1, -1, 2, 6, -2, -1, -2, 
        -2, -1, -1, 1, -1, 0, 0, 0, -1, 0, 0, 0, -1, -1, 1, 0, 2, 0, -1, 1, 3, -1, -1, -1, -1, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 2, -1, 0, 1, 2, -1, -1, -1, 0, 0, 0, 0, 1, 0, 0, 1, 
        1, -1, -1, -1, 0, 0, 0, -1, 2, -1, -1, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0,
        0, 0, -1, 1, -1, 0, 2, 2, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1,
        0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -2, 0, 0, 0, 
        2, 1, 0, 0, 2, 0, 0, 1, 1, -1, -1, -1, 1, 0, -1, -1, 0, -1, 0, 2, -2, 1, 0, 0, 2, 0, 0, 0, 2, 
        0, -1, 1, 2, -1, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ]
    >,

    <
        28,

        148492028805120000,

        \[ -5, 2, 1, 2, 2, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -3, 0, 1, -1, -5, 2, 2, 2, 1,
        1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 0, 1, -2, 1, 1, -2, -3, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0,
        -1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -3, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 
        1, 0, 1, -2, 0, 1, -1, -4, 1, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 
        0, -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 2, -2, 0, 0, -1, 0, 
        0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, -1, -5, 1, 2, 2, 1, 1, 0, 0, 0, 0,
        1, -1, -1, 1, 0, 1, 1, 0, -1, 1, -2, 1, 1, -2, 0, 1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1,
        0, 0, 0, 1, 0, -2, 1, 0, -1, -4, 1, 1, 1, 2, 0, 0, 1, 1, 0, -1, 1, 1, -1, 0, 0, 1, 0, 0, 0, 
        -3, 1, 1, -1, 0, 1, 1, 1, -1, 0, 0, -1, -2, 0, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, 0, 1, -2,
        -2, 1, 2, 1, -1, 0, -1, 1, -1, 1, 0, -2, -1, 0, 1, 1, -1, 0, 1, 2, -2, 2, 1, -3, -3, 0, 1, 1, 
        1, -1, 0, 1, 1, 0, 0, 0, 1, 1, -1, 0, 1, 0, 0, 0, -2, 0, 1, -1, -5, 1, 2, 1, 2, 0, 0, 1, 1, 0,
        0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -3, 2, 1, -2, 0, 0, 1, 0, -1, -1, -1, 1, -1, 1, 0, -1, -1, 1, 
        1, 1, 0, -1, 1, 1, -1, 1, 0, -2, -2, 0, 1, 1, 0, -1, -1, 2, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, 0, 
        1, -2, 1, 1, -2, -6, 2, 1, 2, 2, 1, 1, -1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 0, -2, 0, 1, -1, 
        -3, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, -1, -2, 1, 1, 1, 0, 0, 
        0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 1, -2, 1, 1, -2, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 
        0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -2, -2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 0, 
        0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 
        -1, 2, 0, 0, 0, -2, -1, 0, 0, -2, 0, 0, -1, -1, 1, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2, 2, -1, 0, 
        0, -2, 0, 0, 0, -2, 0, 1, -1, -2, 1, 1, 1, -1, 0, 0, 1, 1, 1, 0, -2 ]
    >,

    <
        30,

        769958667878400,

        \[ 7, -1, -1, -3, -3, -2, 0, 0, -3, -1, -1, 0, -1, 1, 0, 1, -2, 1, 3, 0, 1, 0, 0, -1, 4, 0, 0,
        -1, -2, -1, -1, 0, -2, 0, -1, -1, -1, 0, 1, 1, -2, 0, 2, 1, 0, 1, 0, -1, 4, 0, 0, -1, -3, -1, 
        0, -1, -3, 0, 0, -1, -1, 1, 0, 1, -2, 1, 2, 1, 1, 0, 0, -1, 4, -1, -1, -2, -1, -2, 0, 1, -1, 
        -1, -1, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 3, 0, 0, -2, -1, -1, 0, 0, -1, 0, -1, 0, 0, 0,
        0, 0, -1, 0, 2, 0, 0, 0, 0, 0, 3, -1, 0, -1, -1, -1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 
        1, 0, 1, -1, 0, 1, 3, -1, 0, -1, -2, -2, -1, 1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 2, 1, 0, 0, 
        0, -1, 1, 0, 1, 0, -1, -1, 0, -1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 4, -1, 
        -1, -1, -1, -1, 0, 0, -2, -1, -1, 1, -1, 1, 0, 0, -1, 1, 1, 0, 0, 0, 1, -1, 3, 0, -1, -1, -1, 
        -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, -1, 0, 
        0, 0, 0, 0, -1, 1, -1, 0, 1, 1, -1, 1, 1, -2, 1, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 
        0, -1, 0, 0, 1, -1, 1, 1, -1, 8, -2, -2, -3, -2, -2, 0, 0, -2, -1, -1, 1, -1, 1, 0, 0, -1, 0, 
        2, -1, 2, -1, -1, 1, 4, -1, -1, -1, 0, -1, 0, 0, -1, -1, -1, 1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 
        0, 0, 1, 0, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, -1, 0, 1, -1, 5, -2, 
        -2, -2, 0, -1, 0, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, 3, 0, 0, -1, -2, 
        -1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, -2, -1, 
        0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 
        0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1, 1, 1, 
        -1, 1, 1, -1, 3, 0, 0, 0, -1, -1, 0, -1, -2, 0, -1, 0, -1, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 
        4, -1, -2, -1, 0, -1, 0, 0, -1, -1, -1, 2, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -2, 1, 1, 1,
        1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, -2, 0, 0, 1, 2, 0, 0, 0, 1, 
        0, 0, 1, 1, 0, 0, -1, 1, -1, -1, 0, -1, 0, 0, 1 ]
    >,

    <
        30,

        4619752007270400,

        \[ 3, -2, -1, -1, -2, 1, 0, -1, -1, 0, 1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 3, -1, 0, -1, -1, 0, 
        1, 0, -1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, 1, 0, 1, -2, -1, -1, 0, 0, 0, 1, 
        0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, -1, 2, -1, 0, 0, -2, 0, 0, -1, -1, 0, 1, 
        -1, -1, 1, 0, 0, -1, 1, 0, 1, 2, -1, 0, -1, 4, -1, -2, -1, -2, 1, 0, -1, -1, 0, 0, 0, -1, 0, 
        1, 0, -1, 1, 0, 0, 3, -1, -1, 0, 5, -2, -2, -1, -3, 0, -1, 0, -2, 0, 0, 0, -1, 1, 1, 0, -1, 1,
        0, 1, 2, -1, 0, -1, 2, -1, -1, -1, -1, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 2, -1, 
        0, 0, 2, -1, -1, 0, -2, 0, 0, 0, -1, 0, 1, -1, -1, 1, 0, 0, -1, 1, 0, 1, 2, -1, 0, -1, 6, -3, 
        -2, -2, -2, -1, -1, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 2, -1, -1, 1, 1, -1, 0, -1, -1, 
        0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, -1, 3, -1, -1, -1, -2, 0, -1, 1, -1, 
        0, 0, 0, -1, 0, 1, 0, -1, 0, 0, 1, 1, 1, 0, -2, 1, -1, 0, -1, -1, -1, -1, 2, 0, 0, 0, 0, 0, 0,
        0, 0, 0, -1, 1, 1, 0, 1, 0, -2, 3, -2, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -1,
        0, 2, -1, 0, 0, 6, -2, -2, -2, -3, -1, -1, 1, -1, 0, -1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 2, -1, 
        -1, 0, 5, -2, -2, -2, -2, -1, -1, 2, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 2, 0, -1, 0, 4, -2,
        -2, -1, -1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 2, -1, -1, 1, 5, -2, -2, -2, -1, 
        0, 0, 0, -1, -1, -1, 2, 0, 0, 0, -1, -1, 1, 0, 0, 2, -1, 0, 0, 6, -3, -3, -2, -1, -1, -1, 2, 
        0, -1, -1, 2, 1, 0, 0, -2, 0, 0, 0, 0, 2, -1, -1, 1, 7, -2, -3, -2, -3, -1, -1, 1, -1, -1, -1,
        1, 0, 0, 1, -1, -1, 1, 1, 0, 2, -1, -1, 0, 6, -2, -3, -3, -1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0,
        -1, 0, 0, 1, -1, 2, -1, -1, 1, 5, -2, -2, -2, -1, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 
        1, -1, 2, -1, -1, 1, 6, -3, -3, -3, 0, -2, -1, 3, 1, -1, -2, 3, 1, 0, 0, -2, 2, -1, 0, -2, 1, 
        -1, -1, 2, 5, -2, -2, -3, -1, -2, -1, 3, 1, 0, -1, 1, 1, -1, 0, -1, 0, -1, 1, -1, 1, 0, -1, 1,
        3, -1, -2, -2, 0, -2, -1, 3, 1, 0, -1, 1, 1, -1, 0, -1, 1, -1, 1, -1, 0, 0, -1, 1 ]
    >,

    <
        30,

        23098760036352000,

        \[ 4, 0, -2, -1, -1, 1, 1, -3, -1, -1, -1, 1, -1, 1, 1, 0, 0, 1, -1, -1, 2, -2, -1, 2, 2, 0, 
        -1, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, 0, 1, 1, 
        -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 
        -1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, -3, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1,
        -1, -1, 1, -2, 0, 2, 2, 1, 0, 0, -2, 1, 1, -3, -2, 0, 0, -1, -2, 1, 1, 1, -1, 1, 0, 0, 2, -1, 
        0, 0, 5, -1, -2, -1, -2, 0, 1, -2, -2, -1, -1, 1, -1, 2, 1, 0, 0, 1, 0, -1, 2, -2, -1, 1, -1, 
        1, 1, 1, -1, 1, 2, -3, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 0, 5, 0, -1, -1, -2, 
        0, 0, -2, -2, -1, -1, 0, -1, 1, 1, 0, -1, 1, 1, 0, 1, -1, -1, 1, 3, 0, -2, -2, 0, 0, 1, -1, 0,
        -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -2, 1, -1, -1, 2, 3, 0, -2, 0, -1, 1, 1, -3, -1, -1, 0, 0, -1,
        1, 1, 0, 0, 2, -1, -1, 2, -2, -1, 2, -3, 2, 1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, 
        0, 0, -1, 0, 0, 0, 5, -1, -2, -1, -2, 0, 0, -1, -2, -1, -1, 1, -1, 1, 1, 0, -1, 1, 0, 0, 1, 
        -1, 0, 0, 3, 0, 0, -1, -2, 0, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 1, 0, 1, -1, 0, 0, 4, 
        -1, -1, 0, -2, 0, 1, -2, -2, -1, 0, 0, -1, 2, 0, 0, -1, 2, 0, 0, 1, -2, 0, 1, -1, 1, 1, 1, 0, 
        1, 1, -2, -1, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 0, -1, 0, 1, -1, 3, 0, -1, -1, -1, 0, 0, -1, 0,
        0, -1, 0, 0, 0, 1, 0, 0, 0, 0, -1, 1, -1, -1, 2, 4, 0, -1, -1, -1, 0, 1, -2, -1, -1, -1, 1, 0,
        0, 0, 0, -1, 1, 1, -1, 1, -1, -1, 2, 0, 1, 1, 1, -1, 1, 1, -3, -1, 0, 1, -2, -1, 1, 0, 1, -1, 
        1, 0, 0, 1, -1, 0, 1, 0, 1, 1, 0, -1, 0, 1, -2, -1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, 0, -1, 
        0, 0, -2, 1, 2, 1, -1, 0, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 1, 1, -1, 0, 0, 0, 6, -1, -1,
        -2, -3, -1, -1, 0, -2, 0, -1, 0, -1, 0, 1, 1, -1, 0, 2, 0, 1, 0, -1, 0, 2, 0, 0, 0, -2, 0, -1,
        0, -1, 1, 0, -2, -1, 0, 1, 1, -1, 0, 1, 1, 0, 0, 0, 0, -2, 1, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2,
        -1, 0, 0, 2, -1, 0, 1, 1, -1, 1, 1, -2 ]
    >,

    <
        30,

        34648140054528000,

        \[ 8, -2, -1, -1, -4, -2, -1, 0, -3, 0, 0, -1, -1, 1, 1, -1, -3, 0, 2, 2, 2, 0, -1, 0, 2, -1, 
        0, 0, -1, -1, 0, 0, 0, 0, 1, -1, 0, 1, -1, -1, -1, 0, 0, 1, 1, -1, 0, 1, 5, -1, -1, -1, -2, 
        -1, -1, 0, -2, 0, -1, 0, 0, 0, 1, -1, -2, 0, 2, 1, 1, 0, -1, 0, 0, 1, 1, 1, -1, 0, 1, -2, -1, 
        0, 0, -1, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 0, 0, 2, -1, 0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 0, 0, 
        0, 0, -1, -1, 1, 1, 0, 1, 0, -1, 5, -1, 0, 0, -3, -1, 0, -1, -3, -1, 0, -1, -2, 2, 1, 0, -2, 
        1, 1, 1, 1, 0, 0, -1, 2, -1, 0, 1, -2, 0, 0, -1, -2, 0, 1, -1, -1, 1, 0, 0, -2, 1, 0, 2, 1, 0,
        0, -1, -1, 0, 1, 1, 0, 0, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -1, -1, 1, 
        2, 1, -1, 0, 0, -1, -2, 1, 1, -2, -1, 0, 0, 1, -2, 0, 1, 2, 0, 1, 1, -2, 4, -1, 0, -1, -2, -1,
        -1, 0, -1, 1, 0, -1, -1, 0, 1, 0, -1, -1, 1, 1, 1, 0, -1, 1, 0, 0, 1, 1, -1, 0, 0, -1, -1, 0, 
        1, -1, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, -5, 2, 3, 2, 1, 1, 1, -2, 0, 1, 1, -2, 0, 0, -1, 
        1, -1, 0, 0, 1, -1, 0, 1, 0, 4, -1, -1, 0, -2, -1, -1, 0, -1, 0, 0, -1, 0, 0, 1, -1, -1, 0, 1,
        1, 1, 0, -1, 1, -3, 1, 2, 1, 0, 0, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -1, 
        -4, 1, 2, 2, 0, 1, 0, -1, -1, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -2, -2, 1, 2, 1, 0,
        0, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 0, 1, 1, -1, 1, 1, -1, 1, 0, 1, 0, -2, -1, -1, 1, -1,
        1, 1, -2, 0, 0, 0, 0, -2, 0, 1, 2, 0, 1, 0, -1, -2, 1, 2, 0, 0, 0, -1, 1, -1, 1, 0, -1, 0, -1,
        0, 1, -1, -1, 1, 2, -2, 2, 1, -2, -9, 3, 5, 3, 1, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 
        0, 2, -3, 2, 2, -3, -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 2,
        -2, -8, 3, 3, 2, 2, 1, 1, -1, 1, 1, 1, -2, 1, -1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -1, -6, 3, 3, 
        2, 0, 1, -1, 0, 0, 2, 1, -3, -1, -1, 1, 2, 0, -1, 0, 2, -2, 2, 1, -2, -8, 3, 4, 3, 0, 1, 0, 
        -1, 0, 2, 2, -4, 0, 0, 0, 2, 0, 0, 0, 2, -2, 1, 1, -2, -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2,
        0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 2, -2 ]
    >,

    <
        30,

        34648140054528000,

        \[ -8, 2, 1, 1, 4, 2, 1, 0, 3, 0, 0, 1, 1, -1, -1, 1, 3, 0, -2, -2, -2, 0, 1, 0, -2, 1, 0, 0, 
        1, 1, 0, 0, 0, 0, -1, 1, 0, -1, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -5, 1, 1, 1, 2, 1, 1, 0, 2, 
        0, 1, 0, 0, 0, -1, 1, 2, 0, -2, -1, -1, 0, 1, 0, 0, -1, -1, -1, 1, 0, -1, 2, 1, 0, 0, 1, 0, 0,
        0, 0, 2, -1, -1, -1, 0, 0, 0, 0, -2, 1, 0, 1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 
        -1, 0, -1, 0, 1, -5, 1, 0, 0, 3, 1, 0, 1, 3, 1, 0, 1, 2, -2, -1, 0, 2, -1, -1, -1, -1, 0, 0, 
        1, -2, 1, 0, -1, 2, 0, 0, 1, 2, 0, -1, 1, 1, -1, 0, 0, 2, -1, 0, -2, -1, 0, 0, 1, 1, 0, -1, 
        -1, 0, 0, -1, 1, 1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 1, 0, -1, 1, 1, -1, -2, -1, 1, 0, 0, 
        1, 2, -1, -1, 2, 1, 0, 0, -1, 2, 0, -1, -2, 0, -1, -1, 2, -4, 1, 0, 1, 2, 1, 1, 0, 1, -1, 0, 
        1, 1, 0, -1, 0, 1, 1, -1, -1, -1, 0, 1, -1, 0, 0, -1, -1, 1, 0, 0, 1, 1, 0, -1, 1, 0, -1, 0, 
        0, 1, 0, 0, -1, 0, 0, 0, 0, 5, -2, -3, -2, -1, -1, -1, 2, 0, -1, -1, 2, 0, 0, 1, -1, 1, 0, 0, 
        -1, 1, 0, -1, 0, -4, 1, 1, 0, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, -1, -1, 0, 1, -1,
        3, -1, -2, -1, 0, 0, 0, 0, 0, -1, -1, 2, 1, 0, 0, -1, 0, 1, 0, -1, 1, -1, -1, 1, 4, -1, -2, 
        -2, 0, -1, 0, 1, 1, -1, -1, 2, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, -1, 2, 2, -1, -2, -1, 0, 0, 
        -1, 1, 1, 0, 0, 1, 0, 0, 1, -1, 1, 0, -1, -1, 1, -1, -1, 1, -1, 0, -1, 0, 2, 1, 1, -1, 1, -1, 
        -1, 2, 0, 0, 0, 0, 2, 0, -1, -2, 0, -1, 0, 1, 2, -1, -2, 0, 0, 0, 1, -1, 1, -1, 0, 1, 0, 1, 0,
        -1, 1, 1, -1, -2, 2, -2, -1, 2, 9, -3, -5, -3, -1, -1, -1, 1, 0, -1, -2, 3, 0, 0, 1, -2, 1, 0,
        0, -2, 3, -2, -2, 3, 6, -1, -3, -2, -1, -1, -1, 0, 0, -1, -2, 2, 0, 0, 2, -1, 1, 0, 1, -2, 1, 
        -1, -2, 2, 8, -3, -3, -2, -2, -1, -1, 1, -1, -1, -1, 2, -1, 1, 1, -1, 0, 0, 0, -1, 2, -1, -1, 
        1, 6, -3, -3, -2, 0, -1, 1, 0, 0, -2, -1, 3, 1, 1, -1, -2, 0, 1, 0, -2, 2, -2, -1, 2, 8, -3, 
        -4, -3, 0, -1, 0, 1, 0, -2, -2, 4, 0, 0, 0, -2, 0, 0, 0, -2, 2, -1, -1, 2, 10, -3, -4, -3, -2,
        -2, -1, 1, -1, -1, -1, 2, 0, 0, 1, -2, -1, 0, 1, -1, 3, -1, -2, 2 ]
    >,

    <
        30,

        46197520072704000,

        \[ 4, -2, -1, -1, -2, -2, 0, 0, -1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, -1, -1, 0, -3, 0, 2, 
        1, 0, -1, 0, 1, 0, 1, 1, -1, 0, 1, -1, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, -1, 0, 0, 0, 0, 1, -1,
        0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, -2, -2, -2, -3, -2, 0, 0, -2, -1, -1, 1, -1, 2, 1, 0, 0, 0, 
        1, -1, 2, -1, -1, 0, -3, 1, 2, 1, -1, 0, 0, -1, 0, 1, 1, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
        -1, 2, -1, -1, -1, -1, -1, -1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 1, 0, -1, 0, -4, 1, 2, 
        1, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 2, -1, 0, 0, -1, -1, 0, -1,
        0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 3, -1, -1, -1, -1, -1, 0, 0, -1, 0, -1, 1, 
        0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1,
        -1, 0, 0, 0, 0, 0, -3, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -1, 0, 1, 
        0, 6, -2, -1, -1, -3, -2, -1, 0, -2, 0, 0, -1, -1, 2, 1, 0, -1, 0, 1, 1, 2, -1, -1, 0, 1, 0, 
        1, 0, -2, -1, -1, 0, -1, 1, 0, -1, -1, 1, 1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 5, -2, -1, -1, -2, 
        -1, -1, 0, -1, 0, 0, 0, -1, 1, 1, 0, 0, -1, 0, 0, 2, -1, -1, 1, 6, -2, -2, -1, -2, -2, -1, 0, 
        -1, -1, -1, 1, 0, 1, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 4, -2, -1, -2, -1, -2, -1, 2, 0, 0, -1, 
        1, 1, 0, 0, -1, 0, -1, 1, 0, 1, 0, -1, 0, 4, -2, -1, -1, -1, -1, 0, 0, -1, -1, -1, 2, 0, 1, 0,
        -1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 
        -1, 0, 0, 0, 3, -2, -1, -2, 0, -2, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 1, -2, 1, -1, 0, 0, -1, 1,
        0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 4, -1, -1, -1, -1, 
        -1, -1, 0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 1, -1, 0, 0, 0, -1, -1, 1, 1, 
        0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 0, -1, -1, 2, -1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 1, 1, -1, 
        0, -1, 1, -1, 0, 0, -1, 0, 0, 1 ]
    >,

    <
        30,

        138592560218112000,

        \[ -3, 0, 2, 1, 0, 1, -1, 1, -1, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 3, -1, 1, 2, -3, 1, 0, 0, 
        0, -1, 0, -2, 1, -1, 1, 0, -1, 0, -1, 1, 0, -1, -1, 1, 2, 0, 1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 
        0, -1, -1, 0, 1, 0, 1, -1, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0, -1, 1, 0, -1, 2, 0, 0, 0, 1,
        1, -1, -1, 0, 0, -1, 0, 1, -1, 1, 1, -1, 3, -1, -1, -1, -2, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0,
        -1, 0, 1, 1, 1, 0, 0, -1, -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, 
        -1, 1, 2, -2, -2, 1, 2, 1, -1, 1, 0, -1, -2, 1, 1, -2, -1, 0, 0, 2, -2, 0, 1, 2, 0, 1, 1, -3, 
        3, -1, -1, -1, -1, 0, -1, 1, -1, 0, 0, 0, 0, -1, 0, 0, -2, 0, 1, 1, 1, 1, 0, -1, -2, 0, 1, 1, 
        0, 0, -1, 1, 0, 1, 1, -1, 1, 0, -1, 0, -1, 0, 0, 2, -1, 0, 1, -1, -2, 0, 1, 0, 0, 0, 0, 1, 0, 
        1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 1, -1, -1, 0, 1, 1, -1, 1, 0, -1, -2, 0, 1, -1, -1, 
        1, 0, 1, -1, 1, 0, 2, 0, 0, 1, -2, 3, -1, -1, -1, -1, -1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 
        0, 1, 1, 0, 0, 0, 0, -3, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, 1, 
        -1, 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 0, -1, 1, -1, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 3, -1, -1, 0,
        -2, 0, 0, -1, -2, -1, 0, 0, 0, 1, 0, 0, -2, 2, 1, 1, 1, -1, 0, -1, 3, -2, -1, -1, -1, -1, -1, 
        2, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 1, 1, 0, 0, 0, 0, -3, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 
        -1, -1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 4, -2, -2, -2, -1, -1, 0, 1, 0, 0, 0, 1, 1, 0, -1, -1, -1,
        0, 1, 0, 2, -1, -1, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, -1, -1, 0, -1, 1, 0, 1, 0, 0, 
        0, 0, 3, 0, -1, -1, -2, 0, -1, 0, -1, 1, 0, -1, 0, -1, 1, 0, -2, 0, 2, 1, 1, 0, -1, 0, 5, -2, 
        -3, -2, 0, -1, -1, 1, 1, -1, -1, 2, 2, -1, 0, -2, 0, 0, 1, -1, 1, -1, -2, 3, 5, -2, -2, -2, 
        -1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, -1, 2, -2, -2, 3, 1, -1, -1, 0, 0, 0, 0, 0, 
        0, -1, 0, 1, 1, 0, 0, -1, 0, 1, 0, 0, 0, -1, -1, 1, 7, -2, -3, -2, -2, -1, 0, 0, -1, -1, -1, 
        1, 0, 0, 1, -1, -1, 1, 1, -1, 2, -1, -2, 2 ]
    >,

    <
        30,

        138592560218112000,

        \[ -3, 0, 1, -1, 1, 0, -1, 3, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -1, 1, 1, -1, -3, 1, 1,
        0, 1, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -1, 1, 1, -1, 0, -1, 0, -1, 0, -1, -1,
        2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 
        0, 0, 0, 0, 0, 0, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, 0, 1, 1, 0, 0, 
        0, 2, -1, -1, -2, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 4, -1, -1, 
        -2, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 2, -1, -1, 1, -2, 1, 1, 0, 0, 0, 0, 1,
        0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2, 1, -1, -1, -1, 0, 0, 0, 1, 1, 0, 1, 0, 0,
        0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, -6, 1, 1, 0, 3, 1, 0, 2, 3, 1, 1, 0, 2, -2, -2, 0, 1, -1, 
        -1, 0, -2, 1, 1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -1, 4, -1, -1, -1, 
        -1, 0, 0, 0, -1, -1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 
        0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, -1, -1, 0, 1, -1, -2, -1, 0, 0, -1, 1,
        0, 1, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, -1, 2, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, 0,
        1, 0, 1, 0, -1, 3, -1, -1, -2, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0,
        -2, 1, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -1, -2, -2, 
        0, 0, 0, -2, 0, -1, 0, -1, 0, 1, 1, -1, 0, 1, 0, 1, 0, 0, -1, 2, 0, 0, 0, -2, 0, 0, -1, -2, 0,
        0, -1, -1, 1, 1, 1, -1, 0, 1, 1, 0, 0, 0, -1, 5, -2, -2, -1, -1, -1, 0, 1, -1, -2, -1, 2, 0, 
        1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 1, 0, 1, 1, -1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 
        0, -1, 0, 0, 0, 5, -1, -2, -1, -1, 0, 1, -2, -2, -2, -2, 2, 0, 1, 1, -1, 0, 1, 1, -1, 1, -1, 
        -1, 1 ]
    >,

    <
        30,

        138592560218112000,

        \[ -2, 3, 3, 2, -3, 1, 0, -3, -3, 1, 1, -4, -2, 0, 2, 3, -3, 1, 2, 3, 0, 1, 0, -3, 3, 0, 0, 1,
        -3, 0, -1, -1, -3, 0, 0, -2, -2, 1, 2, 1, -2, 1, 1, 2, 1, 0, 0, -2, 0, 1, 1, 1, -1, 1, 1, -3, 
        -2, 0, 0, -1, -1, 0, 1, 1, -2, 1, 1, 1, 1, 0, 0, -1, -3, 2, 2, 1, -1, 1, 0, -1, -1, 2, 1, -3, 
        -1, -1, 1, 2, -2, 0, 1, 2, 0, 1, 0, -2, 2, 0, 1, 0, -2, 0, -1, 0, -2, 0, 0, -1, -1, 0, 1, 1, 
        -2, 0, 1, 2, 0, 1, 0, -2, -2, 1, 2, 1, -1, 0, 0, -1, -1, 1, 1, -2, 0, 0, 0, 1, -1, 0, 1, 2, 0,
        0, 0, -1, -4, 2, 2, 2, 0, 1, 1, -2, 0, 0, 1, -2, 0, 0, 0, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, -1, 
        0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, 0, -1, -2, 2, 2, 1, -1, 1, 0, 
        -2, -1, 1, 0, -2, -1, 0, 1, 2, -1, 0, 1, 1, 0, 0, 0, -1, -4, 3, 3, 2, -1, 1, 0, -2, -2, 1, 1, 
        -3, -1, 0, 1, 2, -2, 1, 1, 2, -1, 1, 1, -3, 0, 1, 1, 0, -1, 0, 0, -1, -1, 0, 0, -1, -1, 0, 1, 
        1, -1, 0, 1, 1, 0, 0, 0, -1, -2, 1, 1, 1, 0, 1, 0, -1, -1, 1, 0, -1, -1, 0, 1, 1, -1, 0, 0, 1,
        0, 0, 1, -2, 3, 1, 0, 0, -3, 0, 0, -2, -3, 0, -1, -1, -1, 0, 2, 1, -2, 1, 2, 1, 1, 0, -1, -1, 
        2, 0, 0, 0, -1, 0, -1, 0, -2, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
        1, 1, -2, -1, -1, -1, 1, 0, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, 0, 0, -1, -1, 0, -1, 1, -1, 
        1, -1, 0, 0, -1, 1, 1, -1, -1, 1, 1, 0, 1, 0, -2, 2, 1, 1, 0, -3, 0, 1, -2, -3, 0, 0, -2, -2, 
        1, 1, 2, -2, 1, 2, 1, 1, 0, 0, -2, 3, 0, 0, -1, -1, 0, 0, -1, -2, 0, -1, 0, -1, 0, 1, 1, -1, 
        0, 1, 0, 1, 0, 0, -1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 1, 1, 1, 0,
        0, -1, 0, 0, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, 0, 0, 1, -2, 4, -1, 
        -1, -1, -1, 0, 0, 0, -2, 0, -2, 1, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, -1, 2, 1, -1, -1, 0, 0, 
        0, 0, -1, 0, -2, 1, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1,
        0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, -1, -1, 2, 0, 0, 2, 1, 0, -1, 2, 1, -1, -1, 
        -1, 1, -1, -1, -1, 0, 0, 1, 0 ]
    >,

    <
        30,

        138592560218112000,

        \[ 2, -3, -3, -2, 3, -1, 0, 3, 3, -1, -1, 4, 2, 0, -2, -3, 3, -1, -2, -3, 0, -1, 0, 3, -3, 0, 
        0, -1, 3, 0, 1, 1, 3, 0, 0, 2, 2, -1, -2, -1, 2, -1, -1, -2, -1, 0, 0, 2, 0, -1, -1, -1, 1, 
        -1, -1, 3, 2, 0, 0, 1, 1, 0, -1, -1, 2, -1, -1, -1, -1, 0, 0, 1, 3, -2, -2, -1, 1, -1, 0, 1, 
        1, -2, -1, 3, 1, 1, -1, -2, 2, 0, -1, -2, 0, -1, 0, 2, -2, 0, -1, 0, 2, 0, 1, 0, 2, 0, 0, 1, 
        1, 0, -1, -1, 2, 0, -1, -2, 0, -1, 0, 2, 2, -1, -2, -1, 1, 0, 0, 1, 1, -1, -1, 2, 0, 0, 0, -1,
        1, 0, -1, -2, 0, 0, 0, 1, 4, -2, -2, -2, 0, -1, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 1, -1, 0, -1,
        0, 0, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 2, -2, 
        -2, -1, 1, -1, 0, 2, 1, -1, 0, 2, 1, 0, -1, -2, 1, 0, -1, -1, 0, 0, 0, 1, 4, -3, -3, -2, 1, 
        -1, 0, 2, 2, -1, -1, 3, 1, 0, -1, -2, 2, -1, -1, -2, 1, -1, -1, 3, 0, -1, -1, 0, 1, 0, 0, 1, 
        1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 0, 0, 0, 1, 2, -1, -1, -1, 0, -1, 0, 1, 1, -1, 0, 1, 
        1, 0, -1, -1, 1, 0, 0, -1, 0, 0, -1, 2, -3, -1, 0, 0, 3, 0, 0, 2, 3, 0, 1, 1, 1, 0, -2, -1, 2,
        -1, -2, -1, -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 0, 0,
        0, 1, -1, 0, 0, 0, 0, -1, -1, 2, 1, 1, 1, -1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 
        1, 1, 0, 1, -1, 1, -1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -1, 0, 2, -2, -1, -1, 0, 3, 0, -1,
        2, 3, 0, 0, 2, 2, -1, -1, -2, 2, -1, -2, -1, -1, 0, 0, 2, -3, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0,
        1, 0, -1, -1, 1, 0, -1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, 1, 1, 0, 0, -1, 1,
        1, -1, -1, -1, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 1, 1, -1, 0, -1, 1, 0, 0, -1, 0, 0,
        -1, 2, -4, 1, 1, 1, 1, 0, 0, 0, 2, 0, 2, -1, 1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, -1, 1,
        1, 0, 0, 0, 0, 1, 0, 2, -1, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, 
        1, 0, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 1, 1, -2, 0, 0, -2, -1, 0, 1, -2, -1, 
        1, 1, 1, -1, 1, 1, 1, 0, 0, -1, 0 ]
    >,

    <
        30,

        138592560218112000,

        \[ 3, 0, -2, -1, 0, -1, 1, -1, 1, -1, -1, 1, 0, 0, 1, -1, 1, 1, 0, -3, 1, -1, -2, 3, -1, 0, 0,
        0, 1, 0, 2, -1, 1, -1, 0, 1, 0, 1, -1, 0, 1, 1, -1, -2, 0, -1, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 
        1, 1, 0, -1, 0, -1, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, -1,
        1, 1, 0, 0, 1, 0, -1, 1, -1, -1, 1, -3, 1, 1, 1, 2, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
        -1, -1, -1, 0, 0, 1, 5, -1, -2, -2, -1, -2, 0, 0, 0, -1, -1, 1, 0, 1, 1, -1, 1, 0, 1, -2, 1, 
        -1, -2, 2, 2, -1, -2, -1, 1, -1, 0, 1, 2, -1, -1, 2, 1, 0, 0, -2, 2, 0, -1, -2, 0, -1, -1, 3, 
        -3, 1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, -1, -1, -1, -1, 0, 1, 2, 0, -1, -1, 0,
        0, 1, -1, 0, -1, -1, 1, -1, 0, 1, 0, 1, 0, 0, -2, 1, 0, -1, 1, 2, 0, -1, 0, 0, 0, 0, -1, 0, 
        -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, 1, 0, -1, -1, 1, -1, 0, 1, 2, 0, -1, 1, 1, 
        -1, 0, -1, 1, -1, 0, -2, 0, 0, -1, 2, -3, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
        -1, -1, 0, 0, 0, 0, 3, 0, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 
        -1, 1, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, -1, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, -3, 1, 1, 
        0, 2, 0, 0, 1, 2, 1, 0, 0, 0, -1, 0, 0, 2, -2, -1, -1, -1, 1, 0, 1, -3, 2, 1, 1, 1, 1, 1, -2, 
        0, 0, 0, 0, -1, 0, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 3, 0, -1, 0, -1, -1, 0, 0, -1, -1, -1, 0, 
        -1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -4, 2, 2, 2, 1, 1, 0, -1, 0, 0, 0, -1, -1, 0, 1, 1, 1, 
        0, -1, 0, -2, 1, 1, -1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, -1, 1, 1, 0, 1, -1, 0, -1, 0, 0,
        0, 0, -3, 0, 1, 1, 2, 0, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 2, 0, -2, -1, -1, 0, 1, 0, -5, 2, 3, 
        2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 2, -3, -5, 2, 2, 2, 1, 1, 0, 0,
        0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 2, -3, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1,
        0, 0, 1, 0, -1, 0, 0, 0, 1, 1, -1, -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, 
        -1, 1, -2, 1, 2, -2 ]
    >,

    <
        33,

        125993236561920000,

        \[ -9, 3, 3, 1, 2, 1, -1, 2, 3, 3, 2, -2, 1, -3, 0, 1, 0, -2, 0, 1, -2, 3, 0, -2, -5, 2, 2, 1,
        0, 1, -1, 1, 1, 2, 1, -2, 0, -2, 1, 1, 0, -1, 0, 1, -1, 2, 0, -2, -1, 1, 0, -1, 0, 0, -1, 1, 
        1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, -5, 2, 2, 1, 0, 0, -1, 1, 1, 2, 1, -2, 0, 
        -1, 1, 1, 0, -1, 1, 1, -2, 2, 0, -2, -9, 3, 3, 2, 2, 2, 0, 0, 2, 2, 2, -2, 0, -2, 0, 2, 0, -1,
        -1, 1, -2, 2, 1, -2, -8, 3, 3, 2, 2, 1, 0, 0, 2, 2, 1, -2, 1, -2, 0, 1, 0, -1, 0, 1, -2, 2, 0,
        -1, -6, 2, 2, 0, 2, 0, -1, 2, 2, 2, 1, -1, 1, -2, 0, 1, 1, -2, 0, 0, -2, 2, 0, -1, -5, 3, 2, 
        1, 0, 1, -1, 0, 0, 2, 0, -2, 0, -2, 2, 2, 0, -1, 1, 1, -2, 2, 0, -2, -5, 2, 2, 1, 0, 1, 0, 0, 
        1, 2, 2, -3, 0, -1, 0, 1, -1, 0, 0, 1, 0, 1, 0, -1, -9, 3, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, 
        -2, -1, 1, 0, -1, 0, 1, -2, 2, 1, -2, -6, 2, 3, 1, 1, 0, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 0, 
        -2, 0, 1, -2, 2, 1, -2, -4, 2, 2, 1, -1, 0, -1, 1, 1, 2, 1, -3, 0, -1, 1, 1, 0, -1, 1, 1, -1, 
        1, 0, -1, -6, 1, 1, 1, 2, 1, 0, 1, 2, 1, 1, 0, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, 0, -1, -9, 3,
        3, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -2, -7, 2, 2, 1, 2, 1, 0, 
        1, 2, 1, 1, -1, 1, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -1, -4, 1, 1, 1, 0, 1, -1, 1, 1, 2, 1, 
        -2, 0, -1, 1, 1, 0, -1, 0, 1, -1, 1, 0, -1, -7, 2, 3, 1, 1, 1, 0, 0, 2, 2, 2, -2, 1, -1, -1, 
        1, 0, -1, 0, 1, -1, 1, 0, -1, -7, 3, 3, 2, 0, 2, 0, -1, 0, 2, 2, -3, 0, -1, 0, 2, -1, 0, 0, 2,
        -1, 1, 1, -2, -8, 3, 4, 3, 0, 1, 0, -1, 1, 2, 2, -4, 0, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2, 
        -6, 2, 3, 1, 0, 1, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, 0, 1, -1, 1, 0, -1, -3, 1, 1, 1, -1,
        1, 0, -1, 0, 1, 1, -2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, -5, 1, 2, 2, 0, 1, 1, -1, 0, 1, 2,
        -2, 0, 1, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, -3, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, -1, 1, 1, -1, 0, 
        0, 0, -1, 1, -1, 0, 1, -1, -1, 0, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, -1,
        0, 1, -1 ]
    >,

    <
        35,

        118793623044096000,

        \[ 0, 1, 3, 1, -3, 0, 1, -2, -3, 0, 1, -3, -2, 2, -1, 2, -2, 2, 1, 2, 0, 0, 1, -2, -1, 1, 2, 
        1, -1, 0, 1, -2, -1, 0, 1, -2, -1, 1, -1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 1, -2, 0, 0, 
        -1, -2, 0, 0, -2, -1, 1, 0, 1, -2, 1, 1, 2, -1, 1, 1, -2, 0, 1, 2, 1, -3, 0, 0, -1, -2, 1, 1, 
        -3, -2, 1, 0, 2, -2, 1, 1, 2, 0, 0, 1, -2, -2, 1, 2, 1, -1, 0, 1, -1, -1, 1, 1, -2, -1, 1, -1,
        1, -1, 1, 0, 1, 0, 0, 1, -1, -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, 
        -2, 0, 2, -1, 0, 0, 2, 0, -1, -1, 0, 1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 1, 1, -1, 1, 1, -2,
        -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 2, -2, 2, 0, 1, -1, 
        -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2,
        -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 1, 0, -1, 0, 0, 0, -2, 0, 0, -1, -1, 
        0, 0, 1, -1, 1, 1, 1, -1, 1, 1, -2, 0, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0,
        1, 1, -1, 1, 1, -1, -5, 2, 3, 2, 0, 0, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, 0, 1, -2, 0, 1, 
        -1, -5, 1, 2, 1, 2, 0, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, 1, -1, 1, 1, 0, 
        0, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 1, -1, -3, 1, 2, 1, -1, 0, 0, 0, 0, 
        1, 1, -2, -1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, 1, -2, 0, 1, -1, -2, -1, 1, -1, -1, 
        2, -1, 1, -1, 2, 0, 1, 0, 0, 1, -2, 3, -1, 0, 0, -2, -1, 0, 0, -2, -1, 0, 0, -1, 2, 0, 0, -1, 
        1, 0, 1, 0, 0, 1, -1, -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 2,
        -2, -3, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -5, 2, 2, 2,
        0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, 1, 
        -1, 0, 1, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 0, 1, -4, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, -1, 
        0, 0, 1, 0, 0, 0, -2, 1, 1, -1, -3, 0, 0, 1, 2, 0, -1, 2, 2, 0, 0, 1, 1, -1, 0, -1, 1, -1, -1,
        0, -2, 1, 1, 0 ]
    >,

    <
        36,

        115493800181760000,

        \[ 1, 1, 1, 0, -2, 0, 0, -1, -3, 1, 0, -1, -2, 0, 1, 2, -2, 0, 2, 2, 0, 1, 0, -3, -1, 1, 1, 1,
        0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2, -4, 2, 2, 1, 0, 1, 1, -1, -1,
        1, 0, -1, -1, 0, 0, 2, -1, 0, 1, 1, -1, 1, 1, -3, -1, 1, 1, 1, -1, 0, -1, 0, -2, 1, 0, -1, -1,
        0, 1, 1, -1, 0, 1, 2, -1, 1, 1, -3, 3, 0, 0, 0, -3, 0, 0, -1, -3, 0, 0, -1, -2, 1, 1, 1, -2, 
        1, 1, 2, 1, 0, 0, -2, 5, -1, -2, -1, -2, 0, 0, -1, -2, 0, -1, 1, -1, 0, 1, 0, -1, 1, 1, 0, 2, 
        -1, -1, 0, 2, 0, 0, 0, -1, 0, 0, -1, -2, 0, -1, 0, -1, 0, 1, 1, -1, 0, 1, 1, 0, 0, 0, -1, 0, 
        1, 0, 1, -1, 1, 0, -1, -2, 0, -1, 0, -1, 0, 1, 1, -1, 1, 0, 1, 0, 0, 1, -2, 0, 1, 1, 0, -1, 0,
        0, -1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 2, 1, -2, 0, -1, 0, -1, 2, 
        1, -3, -2, 0, 1, 2, -1, -1, 1, 2, 0, 1, 0, -2, 0, 1, 1, 0, -1, 0, 0, -1, -1, 1, 0, -1, -1, 0, 
        1, 1, -1, 0, 1, 1, 0, 0, 0, -1, -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 
        2, -2, 1, 2, -3, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, -1, 
        2, 0, 0, 1, -2, 0, 0, -1, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 1, 1, -1, 0, 0, -1, 1, 1, 1, 
        -1, 1, 1, -2, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, 0, -1, 1, -1, -4, 2, 2, 2, -1, 1, 0, -1,
        -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -1, 0, 1, -2, -2, 2, 1, 1, 0, 1, 0, -1, -1, 1, 0, -1, 
        -1, -1, 1, 1, -1, 0, 1, 1, -1, 1, 0, -1, -6, 3, 3, 2, 0, 2, 0, -1, 0, 2, 1, -3, -1, -1, 0, 2, 
        -1, 0, 0, 2, -1, 1, 1, -2, 0, 1, 0, 1, -1, 1, 0, -2, -1, 1, 0, -1, -1, 0, 1, 0, -1, 1, 0, 1, 
        1, -1, 0, 0, -3, 2, 2, 2, 0, 1, 1, -2, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 
        -3, 2, 1, 2, 0, 1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, 1, -1, -5, 2, 2, 2, 1, 
        1, 0, -1, 2, 1, 1, -2, 1, -1, -1, 0, 0, 0, 0, 1, -1, 0, 0, 1, -4, 2, 1, 2, 1, 2, 1, -3, 1, 0, 
        1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -7, 2, 2, 3, 2, 2, 1, -2, 2, 0, 1, -1, 1, 0, -1, 
        0, 1, 1, -2, 0, -1, -1, 1, 1 ]
    >,

    <
        36,

        115493800181760000,

        \[ -1, -1, -1, 0, 2, 0, 0, 1, 3, -1, 0, 1, 2, 0, -1, -2, 2, 0, -2, -2, 0, -1, 0, 3, 1, -1, -1,
        -1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 1, -1, -1, 2, 4, -2, -2, -1, 0, -1, -1, 
        1, 1, -1, 0, 1, 1, 0, 0, -2, 1, 0, -1, -1, 1, -1, -1, 3, 1, -1, -1, -1, 1, 0, 1, 0, 2, -1, 0, 
        1, 1, 0, -1, -1, 1, 0, -1, -2, 1, -1, -1, 3, -3, 0, 0, 0, 3, 0, 0, 1, 3, 0, 0, 1, 2, -1, -1, 
        -1, 2, -1, -1, -2, -1, 0, 0, 2, -5, 1, 2, 1, 2, 0, 0, 1, 2, 0, 1, -1, 1, 0, -1, 0, 1, -1, -1, 
        0, -2, 1, 1, 0, -2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0, -1, -1, 1, 0, -1, -1, 0, 0, 0, 1, 
        0, -1, 0, -1, 1, -1, 0, 1, 2, 0, 1, 0, 1, 0, -1, -1, 1, -1, 0, -1, 0, 0, -1, 2, 0, -1, -1, 0, 
        1, 0, 0, 1, 1, -1, 0, 1, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 0, 1, 1, -1, -2, -1, 2, 0, 1, 0, 1, 
        -2, -1, 3, 2, 0, -1, -2, 1, 1, -1, -2, 0, -1, 0, 2, 0, -1, -1, 0, 1, 0, 0, 1, 1, -1, 0, 1, 1, 
        0, -1, -1, 1, 0, -1, -1, 0, 0, 0, 1, 7, -3, -4, -3, 0, -1, 0, 1, 0, -2, -1, 3, 1, 0, 0, -2, 1,
        0, 0, -2, 2, -1, -2, 3, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 
        0, 1, -2, 0, 0, -1, 2, 0, 0, 1, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 1, -1, -1,
        -1, 1, -1, -1, 2, 1, 0, 0, 1, 1, -1, 0, -1, 1, -1, 0, -1, 0, 1, -1, 1, 4, -2, -2, -2, 1, -1, 
        0, 1, 1, -1, -1, 2, 0, 0, 0, -1, 1, -1, 0, -2, 1, 0, -1, 2, 2, -2, -1, -1, 0, -1, 0, 1, 1, -1,
        0, 1, 1, 1, -1, -1, 1, 0, -1, -1, 1, -1, 0, 1, 6, -3, -3, -2, 0, -2, 0, 1, 0, -2, -1, 3, 1, 1,
        0, -2, 1, 0, 0, -2, 1, -1, -1, 2, 0, -1, 0, -1, 1, -1, 0, 2, 1, -1, 0, 1, 1, 0, -1, 0, 1, -1, 
        0, -1, -1, 1, 0, 0, 3, -2, -2, -2, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, -1, 1, 0, 
        -1, 1, 3, -2, -1, -2, 0, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, -1, 1, 5, -2, 
        -2, -2, -1, -1, 0, 1, -2, -1, -1, 2, -1, 1, 1, 0, 0, 0, 0, -1, 1, 0, 0, -1, 4, -2, -1, -2, -1,
        -2, -1, 3, -1, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, -1, 7, -2, -2, -3, -2, -2, -1, 2, 
        -2, 0, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 1, 1, -1, -1 ]
    >,

    <
        39,

        106609661706240000,

        \[ 3, 0, 0, 0, -2, 0, 0, -3, -3, -1, -1, 0, -2, 2, 2, 1, 0, 1, 1, 0, 1, -1, -1, -1, -2, 0, 0, 
        1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
        0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, 0, 0, -1, 0, -1, 1, 1, 1, 0, 1, 1, -3, -1, -1, 0, 0, -1, 
        1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, 1, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 1, 1, 0, 0, 1,
        0, -1, 0, 0, -1, 2, 0, 0, 0, -1, 0, -1, -1, -1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, 0, 0, 0, -1, 
        0, -2, 1, 1, 1, 0, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0, -1, -5, 1, 1, 1, 
        3, 1, 0, 0, 2, 0, 0, 1, 1, -1, 0, 0, 2, -1, -1, -1, -2, 0, 0, 1, -2, 1, 2, 1, -1, 1, 0, -1, 
        -2, 0, 0, -1, -2, 1, 1, 2, 0, 0, 0, 1, -1, 1, 1, -3, 0, 0, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1,
        1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, -2, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 
        1, 0, 0, 0, -1, 0, -5, 1, 2, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, 
        -1, 5, -1, -1, -1, -2, -1, 0, -1, -2, -2, -1, 1, -1, 2, 1, 0, 0, 1, 1, -1, 1, -1, -1, 0, -4, 
        1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 1, 1, -2, -2, 1, 1, 0, 0, 0, -1, 
        1, 0, 0, 0, 0, 0, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 
        -1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 0, -1, 0, 1, 1, 0,
        0, 1, 0, 1, 0, -1, -1, -2, 0, 1, -1, 1, 0, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1,
        0, -1, -3, 2, 2, 0, 0, 1, 0, -1, 0, 1, 0, -1, -1, -1, 1, 2, 0, -1, 1, 0, -1, 1, 0, -1, -3, 0, 
        1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 0, 0, -2, 1, 1, -2, -6, 1, 2, 1, 2, 1, 0, 1, 
        2, 0, 1, 0, 1, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1, -3, 0, 2, 0, 0, 0, -1, 2, 1, 1, 1, -1, 
        0, 0, -1, 1, 0, -1, 0, 1, -1, 1, 1, -2, 1, 0, 0, -1, -1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0,
        -1, 0, 0, 0, 1, 0, -1, -4, 0, 1, 0, 2, 0, -1, 3, 3, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 0, -2, 
        1, 1, 0 ]
    >,

    <
        39,

        106609661706240000,

        \[ 1, -2, 0, 0, 0, -1, -1, 2, 0, 0, -1, 2, 0, 1, 0, -1, 1, -1, 0, 0, -1, 0, 1, -1, 3, -2, -2, 
        -1, 0, -1, -1, 2, 0, 0, -1, 2, 0, 0, 1, -1, 1, -1, 0, -1, 0, 0, 0, 0, 3, -2, -1, -1, 0, -1, 
        -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 2, -2, -1, -1, 0, -1, -1, 2, 0, 0, 
        -1, 2, 1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 1, 1,
        0, 0, 0, 0, 1, 0, 0, 0, -1, -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2,
        1, 2, -2, 3, -1, 0, 0, -2, -1, -1, 1, -2, 0, -1, 0, -1, 1, 1, 0, -1, 0, 1, 1, 0, 0, 1, -2, 4, 
        -2, -1, 0, -2, -1, -1, 1, -2, 0, 0, 0, -1, 1, 1, 0, -1, 0, 0, 1, 1, 0, 0, -1, -5, 1, 2, 1, 1, 
        0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -2, 1, 1, -2, 2, -1, -1, 0, -1, 0, -1, 1, 0, 0, 
        -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, 0, 0, -1, 0, 0, 0, -1, -1, 2, 0, 1, 0, 
        -1, 1, 0, 0, -1, 0, -1, 0, 1, 2, -1, -2, -1, 0, -1, -1, 2, 1, 0, -1, 2, 1, -1, 1, -1, 1, -1, 
        0, -1, 0, 0, -1, 1, -2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1,
        -4, 1, 1, 2, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 1, 1, 0, 0, -1, 1, -1, 1, 1, -2, -1, 1, 1, 1, -1,
        0, 0, -1, -1, 1, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, 0, 0, 0, -1, -2, 0, 1, 1, -1, 0, 0, 0, 0, 1,
        1, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 2, -1, -1, 0, 0, 0, 1, -1, -1, -1, -1, 2, 0, 1, 0,
        -1, 0, 1, 0, -1, 1, -1, 0, 0, 3, -1, -1, 0, -2, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 0, -1, 1, 0, 
        0, 2, -1, -1, 0, -1, 0, 0, 1, 0, 0, 1, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 
        -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 
        0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, -3, 1, 0, 1, 0, 1, 1, -1, 1, 1, 1, -1,
        0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 2, -1, 
        -1, 1 ]
    >,

    <
        40,

        103944420163584000,

        \[ -7, 3, 3, 3, 0, 3, 2, -3, -1, 1, 2, -3, -2, 1, 0, 3, -1, 2, -2, 1, 0, 0, 2, -3, -1, 0, 1, 
        1, -1, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, 0, 0, 1, -2, -3, 1, 1, 1, 1, 1, 1, 
        -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, -1, -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 2, -3, 
        -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -2, -3, 1, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 
        0, 1, -1, 0, 0, 0, 1, -2, -3, 2, 2, 2, -1, 2, 1, -3, -2, 0, 1, -2, -2, 1, 1, 2, -1, 2, -1, 1, 
        0, 0, 1, -2, 1, 0, 0, 0, -1, 1, 1, -2, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 0, 2, -1, 0, 0, 
        2, 0, 0, 0, -1, 0, 0, -1, -2, -1, 0, 0, -1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, -4, 2, 3, 2, 
        -1, 1, 1, -2, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 1, 0, 0, 1, -2, -3, 1, 2, 1, 0, 1, 1, -1, 
        0, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 0, 0, 0, 1, -1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 1, 1, -2, 
        -1, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, -3, 1, 2, 1, 0, 0, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0,
        0, 0, -1, 0, 0, 0, 0, 1, 1, 1, -2, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -2, 2, 0, 1, 1, 0, 1, 
        -2, 0, 0, 2, 1, -2, 0, 0, -1, -2, 0, 1, -2, -2, 2, 0, 2, -1, 1, 0, 1, 0, 0, 1, -2, 5, -1, -1, 
        -1, -3, -1, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 1, 0, 2, -1, -1, 0, -2, 2, 2, 1, -1, 0, 
        1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 1, 0, 0, 0, 0, -1, -4, 2, 2, 2, 0, 2, 1, -2, -1, 1, 
        1, -2, -1, 0, 0, 2, -1, 1, -1, 1, 0, 0, 1, -1, -2, 1, 2, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, 
        0, 2, 0, 0, 0, 0, -1, 0, 1, -1, -3, 2, 2, 2, -1, 1, 0, -2, -1, 1, 1, -3, -1, 0, 1, 2, -1, 1, 
        0, 1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 0, 1, -1, 0,
        0, 1, 0, 1, 0, -1, -1, -1, 1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 1, 1, -1, 1, 0, -1, -3, 1, 3, 
        1, 0, 0, 0, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -1, 1, 1, -1, 3, 0, 0, 0, -3, -1, -1, 
        0, -1, 1, 0, -2, -1, 0, 1, 1, -1, 0, 1, 1, 1, 0, -1, 0, 3, -1, 0, -1, -1, -2, -1, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 1 ]
    >,

    <
        40,

        103944420163584000,

        \[ 7, -3, -3, -3, 0, -3, -2, 3, 1, -1, -2, 3, 2, -1, 0, -3, 1, -2, 2, -1, 0, 0, -2, 3, 1, 0, 
        -1, -1, 1, -1, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 1, -1, 1, -1, 0, 0, -1, 2, 3, -1, -1, -1, -1, 
        -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 0, -1, 1, 7, -3, -3, -3, -1, -2, -1, 2, 0,
        -1, -2, 3, 1, 0, 0, -2, 1, -1, 1, -1, 1, -1, -1, 2, 3, -1, -1, -1, 0, -1, -1, 1, 1, 0, -1, 1, 
        1, -1, 0, -2, 0, -1, 1, 0, 0, 0, -1, 2, 3, -2, -2, -2, 1, -2, -1, 3, 2, 0, -1, 2, 2, -1, -1, 
        -2, 1, -2, 1, -1, 0, 0, -1, 2, -1, 0, 0, 0, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, -1, 1, -1, 1,
        0, -2, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, -1, -1, -1, 1, -1, 0, 0, 0, 0, 0, 1, 
        4, -2, -3, -2, 1, -1, -1, 2, 1, -1, -1, 3, 1, -1, 0, -2, 1, -1, 0, -1, 0, 0, -1, 2, 3, -1, -2,
        -1, 0, -1, -1, 1, 0, -1, -1, 2, 2, -1, 0, -2, 0, 0, 1, 0, 0, 0, -1, 1, 1, -1, 0, -1, 1, -1, 0,
        1, 0, -1, -1, 2, 1, 0, -1, -1, 0, -1, 1, 0, -1, 1, 0, 0, 3, -1, -2, -1, 0, 0, 0, 0, -1, -1, 
        -1, 2, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, -1, -1, 2, -1, -1, 2, 2, 0, -1, 2, 2, -1, 
        0, -2, 2, -2, 0, -1, -1, 0, -1, 2, 0, 0, -2, -1, 2, 0, 0, 1, 2, 0, -1, 2, 2, -2, 0, -2, 1, -1,
        0, -1, 0, 0, -1, 2, -5, 1, 1, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, -1, 1, -1, -1, 0, -2, 1, 
        1, 0, 2, -2, -2, -1, 1, 0, -1, 2, 1, 0, -1, 2, 1, -1, 0, -2, 1, -1, -1, 0, 0, 0, 0, 1, 4, -2, 
        -2, -2, 0, -2, -1, 2, 1, -1, -1, 2, 1, 0, 0, -2, 1, -1, 1, -1, 0, 0, -1, 1, 2, -1, -2, -1, 0, 
        0, -1, 1, 1, 0, 0, 1, 1, -1, 0, -2, 0, 0, 0, 0, 1, 0, -1, 1, 3, -2, -2, -2, 1, -1, 0, 2, 1, 
        -1, -1, 3, 1, 0, -1, -2, 1, -1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, -1, 1, 1, 0, -1, 1, 0, 
        -1, 1, -1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 1, -1, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0,
        -1, -1, 1, -1, 0, 1, 3, -1, -3, -1, 0, 0, 0, 0, 0, -1, -1, 2, 1, 0, 1, -2, 0, 1, 0, -1, 1, -1,
        -1, 1, -3, 0, 0, 0, 3, 1, 1, 0, 1, -1, 0, 2, 1, 0, -1, -1, 1, 0, -1, -1, -1, 0, 1, 0, -3, 1, 
        0, 1, 1, 2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, -1 ]
    >,

    <
        42,

        16499114311680000,

        \[ 4, 0, -2, -2, -1, 0, -1, -1, -1, 0, -1, 0, -1, 0, 2, 0, 1, 0, 1, -1, 2, -1, -2, 1, 1, 1, 0,
        -1, -1, 0, -1, 0, -1, 1, -1, -1, -1, -1, 2, 1, 0, -1, 2, 0, 0, 1, -1, -1, 3, 0, -2, -1, 0, 0, 
        0, -1, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, -1, 1, 0, 0, 0, 0, -1,
        -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 
        0, 0, 0, 0, 0, 1, 0, -1, 0, 5, -1, -2, -2, -1, -1, -1, 0, 0, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, 
        -1, 1, -1, -2, 2, 5, -1, -2, -2, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 2, -1, 
        -2, 2, 1, 0, -1, -1, 1, 0, 0, 0, 1, -1, -1, 1, 1, -1, 0, -1, 0, 0, 1, -1, 0, 0, -1, 1, 1, 0, 
        -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -1, 1, -1, -1, 1, 3, 0, -2, -1, -1, 0, 
        -1, 0, 0, 0, -1, 0, -1, 0, 2, 0, 1, 0, 0, -1, 1, -1, -1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0,
        0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, 0, 1, 
        0, 0, -1, -1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 
        -1, 1, 1, 0, -1, -1, 0, 0, -1, 1, 1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 0, -1, 1, 2, -1, 
        -2, -1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, -1, 0, 1, 0, -1, 1, -1, -1, 1, -2, 0, 0, 0, 2, 1, 1,
        -1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, -1, 0, -1, 0, 1, 3, -1, -2, -1, 0, 0, -1, 0, 0, 0, -1,
        1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -1, -1, 1, -2, 0, -1, 0, 2, 1, 0, 0, 2, 0, 0, 1, 1, -1, 0, -1,
        1, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 0, 1, 0, -1, 1, 1, -1, 0, 1, 1, 0, 0, -1, 1, 0, -1, 0, 
        -1, 0, 0, 0, 1, -1, -1, -1, 1, 0, -1, 1, 1, 0, -1, 1, 1, -1, 1, -1, 1, -1, 0, -1, 0, 0, -1, 1,
        2, -1, -2, -1, 1, 0, 0, 1, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 3, -2, -2, -1,
        0, -1, -1, 2, 1, 0, 0, 1, 0, 0, 0, -1, 1, -1, -1, -1, 1, -1, 0, 1, 3, -2, -2, 0, -1, 0, 0, 0, 
        -1, -1, 0, 1, 0, 1, 0, -1, 0, 1, -1, 0, 1, -1, 0, 0, -1, -1, 0, 1, 1, 0, 0, 1, 1, -1, 0, 1, 1,
        0, -1, -1, 0, 0, -1, 0, -1, 0, 1, 0 ]
    >,

    <
        42,

        65996457246720000,

        \[ 9, -2, -2, -1, -5, 0, 0, -2, -4, -1, -1, 0, -3, 3, 2, 0, -2, 2, 1, 0, 3, -2, -1, 0, 4, -1, 
        -1, -1, -3, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0, 2, 0, 1, 0, -2, 0, 
        1, -2, -2, 0, 0, -1, -2, 2, 0, 1, -1, 1, 1, 0, 1, -1, 0, 0, 6, -1, -2, -1, -3, 0, 0, -1, -3, 
        0, -1, 0, -2, 1, 2, 0, -1, 1, 1, 0, 2, -1, -1, 0, 1, 0, 0, 1, -2, 0, 0, -1, -1, 0, 0, -1, -1, 
        2, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 3, -1, -1, 0, -2, 1, 1, -2, -2, -1, 0, 0, -1, 2, 0, 0, -1, 
        2, 0, 0, 2, -2, 0, 0, 7, -2, -2, -1, -3, -1, 0, -1, -2, -1, -1, 1, -1, 2, 1, -1, -1, 1, 1, 0, 
        2, -2, -1, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0, 0, 3, 
        -2, -1, 0, -1, 0, 0, 0, -1, -1, 0, 1, -1, 2, 0, -1, 0, 1, -1, 0, 1, -1, 0, 0, 5, -1, -1, 0, 
        -3, 0, 1, -2, -3, -1, -1, 0, -2, 2, 1, 0, -2, 2, 1, 0, 2, -1, 0, -1, 6, -1, -2, -1, -2, 0, 0, 
        -1, -2, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 2, -1, -1, 1, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, 
        0, 0, -1, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -1, 6, -1, -2, -1, -3, 0, -1, -1, -2, 0, -1, 0, -2, 
        1, 2, 0, -1, 1, 1, 0, 2, -1, -1, 0, 1, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 
        0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, 
        1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 4, -1, -1, 0, -2,
        0, 0, -1, -2, -1, 0, 0, -2, 2, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, -1, 0, 1, 1, 0, 0, 1, -1, -1, 
        -1, 0, 0, -1, 2, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 1,
        0, -1, 1, 1, -1, -1, 0, -1, 0, 1, 2, -1, -1, 0, -1, -1, 0, 0, -1, -1, 0, 1, 0, 2, 0, -1, 0, 1,
        0, 0, 0, -1, 0, 0, -4, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 
        -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 1, 0, 1, 3, 1, 
        0, 0, 2, 0, 0, 1, 1, -1, 0, -1, 1, 0, -1, -1, -1, 0, 0, 1, -4, 1, 0, 0, 3, 0, 1, 0, 2, 0, 0, 
        1, 2, -1, -1, -1, 1, 0, 0, -1, -1, 0, 0, 1 ]
    >,

    <
        42,

        197989371740160000,

        \[ -7, 2, 3, 0, 2, 1, 1, 0, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -5, 2, 3, 1,
        0, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -1, 1, 1, -2, -3, 2, 2, 0, 0, 1, 1, -2, 0, 
        1, 0, -1, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -4, 2, 2, 1, 1, 1, 1, -1, 0, 1, 0, -1, 0, -1, 
        0, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, 1, 0, 0, 0, 1, -1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, 0, 
        0, 1, -1, 0, 1, -4, 1, 1, 0, 2, 1, 2, -1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 
        -6, 2, 3, 1, 2, 1, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -2, 2, 2, 1, 0,
        1, 2, -3, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 1, 0, 0, 0, 0, 0, -6, 2, 3, 1, 1, 1, 0, 0, 1, 2, 
        1, -2, 0, -1, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1, 1, 
        0, 1, -1, 0, -1, 1, 0, -1, 1, -6, 1, 2, 1, 2, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -1, 0,
        -1, 0, 1, 0, -3, 2, 2, 1, 0, 1, 1, -2, 0, 1, 0, -2, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
        0, -1, -1, 0, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 1, 0, 0, -1, 2, 0, 0, 0, -2, 0, 1, 
        -2, -1, 0, 0, -1, -1, 1, 1, 0, -1, 1, 1, 0, 2, -1, -1, 0, 1, 0, 1, 0, -1, 0, 1, -2, -1, 0, 0, 
        -1, -1, 1, 0, 0, -1, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, 0, 0, 0, 
        -1, 0, 1, 0, 0, 0, 0, 0, -3, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 
        1, -1, 3, 0, 0, -1, -2, 0, 0, -1, -1, 1, 0, -1, -1, 0, 1, 0, -1, 0, 1, 0, 2, -1, -1, 1, -4, 1,
        2, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, -3, 1, 3, 1, 0, 0, 1, 
        -1, 0, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 1, 0, 0, 1, -1, 2, 1, 1, 1, -3, 0, 1, -3, -3, 0, 0, 
        -2, -2, 2, 1, 1, -2, 2, 1, 1, 1, -1, 0, -1, 6, -1, -2, -1, -3, -1, -1, 0, -2, 0, -1, 0, -1, 1,
        2, -1, -1, 1, 1, 0, 2, -1, -1, 0, 2, -1, 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 0, 2, 0, -1, 0, 1, 
        0, 0, 0, -1, 0, 0, 5, -1, -1, 0, -2, -1, 0, -1, -2, -1, -1, 0, -1, 2, 1, -1, -1, 1, 1, 0, 1, 
        -1, -1, 1 ]
    >,

    <
        46,

        180772904632320000,

        \[ -9, 2, 4, 2, 3, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 2, -4, 2, 2, -2, -3, 1, 2, 0,
        1, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -1, 1, 1, -1, -7, 2, 3, 1, 2, 1, 1, -1, 1, 
        1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -1, -5, 1, 2, 0, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1,
        0, 1, 1, -2, 0, 1, -3, 2, 1, -2, -6, 1, 2, 1, 3, 0, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -1, 
        0, -3, 1, 1, 0, -5, 0, 2, 1, 2, 0, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -2, 1, 1, -1, 
        -8, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 2, -2, -5, 1, 2, 0, 2, 
        0, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, 0, 0, -2, 1, 1, -1, -6, 1, 3, 1, 2, 1, 0, 0, 1, 1, 
        1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -1, -5, 1, 1, 1, 3, 1, 1, -1, 1, 0, 0, 1, 1, 0, 
        -1, 0, 1, 0, -1, 0, -2, 0, 1, 0, -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1,
        1, -3, 1, 2, -1, -6, 1, 2, 0, 3, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -1, 0, 1, 0,
        -7, 2, 3, 2, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 2, -2, -3, 0, 1, 0, 
        2, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, -1, 0, 1, 0, -10, 2, 4, 2, 3, 1, 0, 1, 3, 
        2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 2, -1, -5, 1, 2, 1, 2, 1, -1, 1, 1, 1, 1, -1, 0, 
        -1, 0, 1, 1, -1, -1, 1, -2, 1, 1, -1, -5, 1, 2, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1,
        -1, 1, -2, 1, 1, -1, -5, 1, 2, 1, 2, 1, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1,
        0, -5, 0, 2, 0, 2, 0, 0, 2, 2, 1, 1, 0, 0, 0, -1, 1, 2, -2, -1, 0, -2, 1, 1, -1, -6, 1, 2, 1, 
        2, 1, 0, 0, 2, 1, 2, -1, 0, 0, -1, 1, 2, -1, -2, 0, -1, 0, 1, 0, -3, 1, 1, -1, 1, 0, -1, 2, 2,
        2, 1, -1, 0, -2, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -3, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 
        0, 1, 0, 0, -1, 1, -1, 0, 1, -1, -1, 0, 1, 0, -1, 0, -1, 1, 1, 2, 1, -2, -1, 0, 0, 1, 0, -1, 
        0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0 ]
    >,

    <
        46,

        180772904632320000,

        \[ 4, -2, -3, -2, 0, -1, -1, 3, 1, -1, -1, 2, 0, 0, 0, -2, 1, 0, 0, -1, 0, 0, 0, 0, 1, -1, -1,
        -1, 0, -1, -1, 2, 1, 1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 2, -1, -1, -1, -1, -1, -1,
        2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, 0, 0, 
        0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, 1, 0, 1, -1, 0, 1, 0, 1, -1, -1, 1, 
        1, -1, -1, 0, -1, 0, 1, 2, -2, -1, -1, 0, -1, 0, 2, 0, -1, 0, 1, 0, 1, -1, -1, 0, 0, 0, 0, 0, 
        0, 1, -1, 3, -1, -1, -1, -1, -1, -1, 2, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, -3, 
        0, 2, 1, 0, -1, 0, 1, 1, 1, 1, -2, 0, 1, -1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 4, -2, -2, -1, 0, 
        -1, -1, 2, 0, -1, -1, 2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 3, -2, -2, -2, 0, -1, -1, 3, 1, 
        0, -1, 2, 0, 0, 0, -1, 1, -1, 0, -1, 0, 0, 0, 0, 4, -1, -2, -1, -1, 0, 0, 0, -1, -1, -1, 1, 
        -1, 1, 1, -1, 0, 1, 0, -1, 1, -1, 0, 0, 1, -1, 0, -1, 0, -1, -1, 2, 1, 1, 0, 0, 0, 0, 0, -1, 
        0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 
        1, -1, 0, -2, 0, 0, 1, -1, 0, 2, 1, 0, 0, 1, 0, 1, -1, -1, 1, -1, -1, 0, -1, 0, 1, 0, 0, 0, 1,
        1, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 1, -1, 0, 1, -1, -4, 1, 2, 1, 2, 0, 1, 0,
        1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -2, 1, 1, -1, 7, -2, -3, -2, -2, -2, -1, 2, -1, -1, -1, 
        1, -1, 1, 1, -1, 0, 0, 1, -1, 1, 0, -1, 0, 1, -1, 0, 0, -1, -1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0,
        0, 0, 0, 0, 0, 0, 0, -1, 4, -2, -1, 0, -1, -1, 0, 0, -1, -1, 0, 0, -1, 2, 0, -1, -1, 1, 0, 0, 
        1, -1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        1, 1, -1, -1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 2, -1, 0, 0, -1, -1, 0,
        1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, 
        -1, 1, 1, 0, -2, 1, 1, 1, 0, 0, 0, -1, -4, 1, 3, 2, 0, 0, 1, -1, 0, 1, 1, -2, 0, 1, -1, 1, -1,
        0, 0, 1, -1, 0, 1, -1 ]
    >,

    <
        52,

        159914492559360000,

        \[ 3, 0, -1, -1, 0, 0, 0, -2, -1, -1, -1, 2, 0, 0, 1, -1, 1, 0, 1, -1, 1, -1, -2, 2, -4, 2, 2,
        1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, 1, 1, 1, 0, 0, -1, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
        0, 1, -1, 1, -1, 0, 0, -1, 1, 1, 0, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
        0, 0, -1, 0, -2, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, -1, 0, 0, -1, 0, 0, 1, 1, 
        0, -1, 0, 1, 0, 0, -1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, -1, 2, -7, 2, 3, 2, 2, 
        0, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, 0, 1, -3, 1, 1, -1, 2, 0, 0, -1, -1, 0, 0, -1, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, -1, 1, 3, -1, -1, 0, -1, 0, 0, -1, -1, -1, 0, 1, 0, 1,
        0, -1, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 
        -1, 0, 0, -1, 1, -3, 1, 2, 1, 0, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 
        2, 0, 0, 0, -1, 0, 0, -2, -1, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -5, 1, 3, 2, 0, 
        1, 0, -1, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -1, 0, 1, -1, -4, 2, 2, 2, 0, 1, 0, -2, 0, 1,
        1, -2, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, 0, -2, -1, -1, 0, -1, 1, 1, -2, -1, 1, 1,
        1, 0, -1, 1, 1, 0, 0, -1, 0, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, -1, 0, -2, 1, 2, 1, -1, 0, -1, 0, -1, 1, 1, -2, 0, 0, 0, 1, -1, 0, 1, 2, -1, 1, 0, -2, -3, 
        1, 2, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 1, 1, -1, 1, 0, -1, -2, 1, 2, 1, -1, 0, 
        0, -1, -1, 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, 1, -1, 0, 0, -1, -7, 2, 4, 2, 0, 0, 0, 0, 1, 2, 2, 
        -3, 0, 0, -1, 2, 0, -1, 0, 2, -2, 1, 1, -2, -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1,
        -1, 0, -1, 2, -1, 1, 1, -2, -5, 2, 2, 1, 0, 1, 0, 0, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 1, 
        -1, 1, 0, -1, -9, 2, 4, 3, 1, 1, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 2, -3 ]
    >,

    <
        56,

        148492028805120000,

        \[ -4, 1, 2, 3, 1, 1, 1, -2, 0, -1, 1, -1, 0, 1, -2, 1, 0, 2, -2, 1, -1, -1, 2, 0, -4, 2, 2, 
        2, 1, 1, 1, -2, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 3, -1, -1, 0, -1, 0, 1, -2,
        -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, 0, 0, 2, -2, 0, 1, -5, 2, 2, 3, 1, 1, 2, -3, 0, -1, 1, -1, 
        0, 1, -1, 1, 0, 2, -1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 1, 1, -2, -1, -2, 0, 1, 0, 1, -1, 0, 0,
        2, -1, 0, 0, -1, 1, 0, -5, 1, 1, 2, 2, 1, 1, -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -1, -1,
        1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, -1, 1, 0, 1,
        0, 1, 2, -3, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, 0, -1, 1, -2, 0, 1, -7, 2, 3, 2, 2, 1, 1, -1, 1, 
        0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 2, -1, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1, 
        -1, 0, 0, 1, -1, 0, 0, -1, 1, 1, 2, 0, -1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 0, 0, 0, 0, 0, 1, 0,
        0, 0, -1, 0, 1, -1, 1, 0, 0, 1, 0, 2, -2, 0, -1, -1, 1, 1, 0, -1, 0, 0, 1, 1, -1, 0, -1, 0, 1,
        -4, 0, 1, 2, 2, 1, 1, -1, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -1, -1, 1, 1, -4, 1, 1, 1, 2,
        1, 2, -2, 1, -1, 0, 1, 1, 1, -2, 0, 1, 1, -1, -1, -1, -1, 1, 1, 3, -1, -2, -1, 0, 0, 1, -1, 
        -1, -2, -1, 2, 1, 1, -1, -1, 0, 2, 0, -1, 1, -2, 0, 1, -6, 1, 2, 2, 2, 1, 2, -2, 1, -1, 1, 0, 
        1, 1, -2, 0, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, 2, 0, 1, 1, -2, -1, -1, 0, 0, 0, 1, -1, 0, 
        -1, 2, -1, 1, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 2, -3, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, 0, 0, 
        2, -2, 0, 1, -5, 2, 1, 2, 2, 2, 2, -3, 0, -1, 0, 1, 1, 0, -1, 0, 0, 2, -1, 0, -1, -1, 1, 0, 
        -3, 1, 1, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 1, 1, 1, 0,
        1, 2, -3, -1, -1, 0, 0, 1, 1, -1, 0, -1, 2, 1, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, 0, 1, -1, 0, 0,
        0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 1, 0, -1, 
        0, -1, 1, 0, 1, -1, 0, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, 
        -1, 1, -1, -1, 1 ]
    >,

    <
        56,

        148492028805120000,

        \[ 4, -1, -2, -3, -1, -1, -1, 2, 0, 1, -1, 1, 0, -1, 2, -1, 0, -2, 2, -1, 1, 1, -2, 0, 4, -2, 
        -2, -2, -1, -1, -1, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 1, 0, -1, 0, -3, 1, 1, 0, 1, 0, 
        -1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, 0, -2, 2, 0, -1, 5, -2, -2, -3, -1, -1, -2, 3, 0, 1,
        -1, 1, 0, -1, 1, -1, 0, -2, 1, 0, 1, 1, -1, 0, 0, 0, 0, -1, 0, -1, -1, 2, 1, 2, 0, -1, 0, -1, 
        1, 0, 0, -2, 1, 0, 0, 1, -1, 0, 5, -1, -1, -2, -2, -1, -1, 1, -2, 0, -1, 0, -1, 0, 2, 0, -1, 
        -1, 2, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, 
        -1, 0, 1, -1, 0, -1, 0, -1, -2, 3, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 0, 1, -1, 2, 0, -1, 7, -2, 
        -3, -2, -2, -1, -1, 1, -1, 0, -1, 1, -1, 0, 2, -1, 0, -1, 1, -1, 2, 0, -2, 1, 0, 0, 0, -1, 0, 
        0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, 0, 0, 1, -1, -1, -2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 
        1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 1, -1, 0, 0, -1, 0, -2, 2, 0, 1, 1, -1, -1, 0, 1,
        0, 0, -1, -1, 1, 0, 1, 0, -1, 4, 0, -1, -2, -2, -1, -1, 1, -1, 1, -1, 0, -1, -1, 2, 0, -1, -1,
        2, 0, 1, 1, -1, -1, 4, -1, -1, -1, -2, -1, -2, 2, -1, 1, 0, -1, -1, -1, 2, 0, -1, -1, 1, 1, 1,
        1, -1, -1, -3, 1, 2, 1, 0, 0, -1, 1, 1, 2, 1, -2, -1, -1, 1, 1, 0, -2, 0, 1, -1, 2, 0, -1, 6, 
        -1, -2, -2, -2, -1, -2, 2, -1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, 0, 1, 1, -1, 0, 1, 0, -1, 
        -2, 0, -1, -1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1, 0, -1, 0, 0, 0, 1, -1, -2, 
        3, 1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, 0, -2, 2, 0, -1, 5, -2, -1, -2, -2, -2, -2, 3, 0, 1, 0, 
        -1, -1, 0, 1, 0, 0, -2, 1, 0, 1, 1, -1, 0, 3, -1, -1, -1, -1, -1, -1, 1, 0, 1, 1, -1, -1, 0, 
        1, 0, 0, -1, 0, 0, 1, 0, -1, 1, 2, -1, -1, -1, 0, -1, -2, 3, 1, 1, 0, 0, -1, -1, 1, 0, 1, -2, 
        -1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
        -1, 3, -1, -1, -1, -1, -1, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -1, 1, 0, -1, 1, -1, 0, 
        1, 1, 0, 0, -1, 1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -1 ]
    >,

    <
        60,

        69296280109056000,

        \[ 7, -1, -1, -1, -4, 0, 1, -4, -3, 0, 0, -2, -3, 2, 1, 1, -2, 2, 1, 0, 4, -2, -1, 1, 4, 0, 0,
        0, -3, 0, 0, -2, -3, 0, 0, -2, -2, 1, 1, 1, -2, 1, 1, 1, 2, 0, 0, -1, 6, -2, -1, -1, -2, -1, 
        0, -1, -2, -1, 0, 0, -2, 2, 0, 0, -1, 1, 0, 0, 2, -1, 0, 0, 6, -1, -1, -1, -3, 0, 0, -2, -2, 
        0, 0, -1, -2, 1, 1, 0, -2, 1, 1, 0, 3, -1, -1, 1, 5, -1, -1, -1, -2, -1, 1, -2, -1, 0, 0, -1, 
        -1, 1, 0, 0, -1, 1, 1, -1, 3, -2, -1, 2, 10, -3, -4, -3, -3, -1, 0, -1, -2, -1, -1, 1, -1, 1, 
        1, -1, -1, 1, 1, -1, 4, -2, -2, 2, 2, 0, 0, 0, -1, 0, 1, -3, -1, 0, 0, -1, -1, 1, 0, 0, -1, 1,
        1, 0, 2, -1, -1, 1, 7, -2, -2, -1, -2, -1, 0, -1, -2, -1, 0, 0, -1, 1, 0, -1, -2, 1, 1, 0, 3, 
        -1, -1, 1, 2, -1, 0, 0, -1, 0, 0, -1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, 3, 0,
        0, -1, -2, 0, 1, -2, -2, 0, 0, -1, -2, 1, 0, 1, -1, 1, 1, 0, 2, -1, 0, 0, 2, -1, 0, 0, -2, 0, 
        0, -1, -1, 1, 1, -2, -1, 1, 0, 0, -1, 1, 0, 1, 2, -1, 0, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 0, 
        1, -1, -1, 1, -1, 0, -1, 0, 0, 1, 1, 0, 1, -1, 5, -1, -1, -1, -2, 0, 0, -2, -2, 0, -1, 0, -1, 
        0, 1, 0, -1, 1, 1, 0, 2, -1, -1, 1, 6, -2, -2, -2, -1, -1, 0, 0, -1, -1, -1, 1, 0, 0, 0, -1, 
        0, 0, 1, -1, 2, -1, -1, 2, 2, -2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 1, 
        -1, 0, 1, -1, 0, 1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, 0, 0, 1, -1, 0, 1, 5, -1,
        -1, -1, -2, 0, 1, -2, -2, -1, -1, 0, -1, 1, 0, 0, -2, 2, 1, 0, 2, -1, 0, 0, 2, -1, 0, 0, 0, 0,
        1, -1, -1, -1, 0, 0, -1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 0, 8, -3, -3, -2, -2, -1, 0, 0, -1, 
        -1, -1, 1, 0, 1, 0, -2, -1, 1, 1, -1, 3, -2, -1, 2, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 
        0, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 5, -2, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, 0, 0, 0, -1, 
        -1, 0, 1, 0, 1, 0, 0, 0, 2, -1, 0, -1, 0, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 3, -2, -1, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 
        -1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ]
    >,

    <
        60,

        69296280109056000,

        \[ -7, 1, 1, 1, 4, 0, -1, 4, 3, 0, 0, 2, 3, -2, -1, -1, 2, -2, -1, 0, -4, 2, 1, -1, -4, 0, 0, 
        0, 3, 0, 0, 2, 3, 0, 0, 2, 2, -1, -1, -1, 2, -1, -1, -1, -2, 0, 0, 1, -6, 2, 1, 1, 2, 1, 0, 1,
        2, 1, 0, 0, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, 0, 0, -6, 1, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 2, -1,
        -1, 0, 2, -1, -1, 0, -3, 1, 1, -1, -5, 1, 1, 1, 2, 1, -1, 2, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, 
        -1, 1, -3, 2, 1, -2, -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2,
        2, -2, -2, 0, 0, 0, 1, 0, -1, 3, 1, 0, 0, 1, 1, -1, 0, 0, 1, -1, -1, 0, -2, 1, 1, -1, -7, 2, 
        2, 1, 2, 1, 0, 1, 2, 1, 0, 0, 1, -1, 0, 1, 2, -1, -1, 0, -3, 1, 1, -1, -2, 1, 0, 0, 1, 0, 0, 
        1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, -3, 0, 0, 1, 2, 0, -1, 2, 2, 0, 0, 1, 2,
        -1, 0, -1, 1, -1, -1, 0, -2, 1, 0, 0, -2, 1, 0, 0, 2, 0, 0, 1, 1, -1, -1, 2, 1, -1, 0, 0, 1, 
        -1, 0, -1, -2, 1, 0, 0, -1, 1, -1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, 1, 0, 0, -1, -1, 
        0, -1, 1, -5, 1, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1, -6, 2,
        2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2, -2, 2, 0, 0, 0, 1, 0, 0,
        0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0,
        0, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -5, 1, 1, 1, 2, 0, -1, 2, 2, 1, 1, 0, 1, -1, 0, 0, 2, -2, 
        -1, 0, -2, 1, 0, 0, -2, 1, 0, 0, 0, 0, -1, 1, 1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, -1,
        0, -8, 3, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -2, 0, 0, -1, 0,
        0, 0, -1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0, 0, 0, -5, 2, 1, 1, 1, 1, 1, -1, 1, 1,
        1, -1, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, -2, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0,
        0, 0, -1, 0, 0, 0, 0, 0, -3, 2, 1, 0, 1, 0, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, 0, 0, -1, 
        1, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, 0, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]
    >,

    <
        60,

        138592560218112000,

        \[ -8, 3, 4, 1, 2, 0, 1, 0, 2, 1, 0, -1, 0, 0, 0, 2, 2, -2, 0, -1, -3, 1, 1, -1, -6, 2, 2, 1, 
        2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, -1, -1, -1, -2, 1, 1, -1, -5, 2, 3, 1, 1, 1, 1, -1, 0, 
        1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 0, -1, 1, 1, -2, -9, 3, 4, 2, 2, 1, 1, -1, 2, 1, 2, -2, 0, 0,
        -1, 2, 1, -1, -1, 0, -2, 1, 1, -1, -2, 2, 2, 0, -1, 0, 0, 0, 0, 1, 0, -2, -1, 0, 1, 2, 0, -1, 
        1, 0, -1, 1, 0, -1, -3, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, -1, 0, 0, 
        0, -3, 1, 2, 0, 0, -1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 1, 1, -2, 1, 0, -1, 1, 0, -1, -4, 2, 2, 1, 
        0, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 
        0, 0, 0, -1, 1, 0, 1, 1, -1, 0, -1, 0, 0, 0, 0, -4, 2, 2, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, 0, 
        0, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, -1, -1, 0, 1, 1, 1, -1, 0, 
        -1, 0, 0, 0, 0, -3, 1, 1, 0, 1, 1, 1, -1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -1, -1, 1, 0, 0, 0,
        -3, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 1, 0, -1, -1,
        0, 1, -1, -1, 0, 0, -1, -1, 0, 1, 1, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, 2, 0, -2, 0, 0, 0, -1, 
        2, 1, -3, -2, 0, 1, 2, -1, -1, 1, 1, 1, 1, 0, -2, 0, 1, 1, 0, -1, 0, 0, -1, 0, 1, 1, -2, -1, 
        0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 1, -4, 1, 2, 0, 2, 0, 1, 0, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0,
        -1, -1, 0, 0, 1, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 1, -1, 1, 0, -1, 
        1, 1, 0, 0, -1, -1, 0, 1, -1, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, 0, -1, 2, -1, -1, 1, 0, 0, 0, 
        -1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, -1, 1, -1, 1, 1, 0, 0, 1, 1, -1, 
        -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 
        -1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 1, -1, -1, 1, 0, 0, -1, 
        1, 0, 0, 2, -1, 0, 0, 2, 0, -1, 0, -1, 1, 1, -2, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 0, 3, 
        -1, -1, 1 ]
    >,

    <
        60,

        138592560218112000,

        \[ 4, -1, -3, -2, 0, 0, 1, -1, 0, -1, 0, 2, 2, -1, -1, -2, -1, 1, 1, -1, 3, -1, -2, 2, -3, 0, 
        0, 0, 2, 1, 1, 0, 2, 0, 1, 1, 2, -1, -2, -1, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1, 1, 1, 
        -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, 0, -1, 1, 0, -1, 1, 1, -1, -1, 0, 0, 0, 1, -1, 0, 0, 1, 0,
        1, 0, -1, -1, -1, 1, 0, 0, 2, -1, -1, 1, 2, -1, -2, -1, 1, 0, 0, 0, 1, -1, 0, 2, 2, -1, -1, 
        -2, 0, 1, 0, -1, 1, -1, -1, 2, 3, -1, -2, -1, -1, 0, 0, 0, -1, -1, 0, 1, 1, 0, 0, -1, -1, 1, 
        1, 0, 1, 0, -1, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 1, -1, -1, 0, -1, 0, 1, 1, 0, 1, 0, 
        -1, -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 2, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1, 4, -1, -2, 
        -2, 0, 0, 1, -1, -1, -1, -1, 2, 1, 0, -1, -1, -1, 1, 1, -1, 2, -1, -1, 1, 4, -1, -2, -2, -1, 
        -1, 1, 0, 0, -1, 0, 1, 1, 0, -1, -1, -1, 1, 1, -1, 2, -1, -1, 1, 1, 0, -2, -1, 0, 1, 1, -1, 0,
        0, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, 2, -1, -1, 1, -2, 0, 0, 0, 1, 1, 2, -1, 1, 0, 1, 0, 1, 0, 
        -2, 0, 0, 1, -1, -1, 1, -1, 0, 1, 2, -1, -2, -1, 0, 0, 1, -1, 0, -1, 0, 2, 1, 0, -1, -1, 0, 1,
        0, -1, 2, -1, -1, 1, 0, -1, -1, -1, 1, 0, 1, 0, 1, -1, 0, 2, 2, 0, -2, -1, 0, 1, 0, -1, 0, -1,
        0, 1, -2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -1, -1, -1,
        0, 2, 0, 1, 0, 1, -1, 0, 2, 2, 0, -2, -1, 1, 1, -1, -1, 0, -1, 0, 1, 1, 0, -2, -1, 1, 0, 0, 0,
        1, 0, 0, 1, 1, -1, 0, -1, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, -1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 
        -1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 2, -1, -2, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, 0, 1, 
        0, -1, 1, -1, -1, 1, -4, 1, 1, 1, 2, 1, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1,
        0, -5, 0, 1, 1, 3, 1, 1, 0, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, -1, -1, 0, 1, 0, -1, 0, 0, -1, 
        1, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0,
        -1, 2, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2,
        1, 0, -1, 0, -3, 1, 2, -2 ]
    >,

    <
        66,

        125993236561920000,

        \[ 9, -3, -3, -1, -2, -1, 1, -2, -3, -3, -2, 2, -1, 3, 0, -1, 0, 2, 0, -1, 2, -3, 0, 2, 5, -2,
        -2, -1, 0, -1, 1, -1, -1, -2, -1, 2, 0, 2, -1, -1, 0, 1, 0, -1, 1, -2, 0, 2, 1, -1, 0, 1, 0, 
        0, 1, -1, -1, -1, 0, 0, -1, 2, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 5, -2, -2, -1, 0, 0, 1, -1, 
        -1, -2, -1, 2, 0, 1, -1, -1, 0, 1, -1, -1, 2, -2, 0, 2, 9, -3, -3, -2, -2, -2, 0, 0, -2, -2, 
        -2, 2, 0, 2, 0, -2, 0, 1, 1, -1, 2, -2, -1, 2, 8, -3, -3, -2, -2, -1, 0, 0, -2, -2, -1, 2, -1,
        2, 0, -1, 0, 1, 0, -1, 2, -2, 0, 1, 6, -2, -2, 0, -2, 0, 1, -2, -2, -2, -1, 1, -1, 2, 0, -1, 
        -1, 2, 0, 0, 2, -2, 0, 1, 5, -3, -2, -1, 0, -1, 1, 0, 0, -2, 0, 2, 0, 2, -2, -2, 0, 1, -1, -1,
        2, -2, 0, 2, 5, -2, -2, -1, 0, -1, 0, 0, -1, -2, -2, 3, 0, 1, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1,
        9, -3, -3, -2, -2, -1, 0, -1, -2, -2, -2, 2, -1, 2, 1, -1, 0, 1, 0, -1, 2, -2, -1, 2, 6, -2, 
        -3, -1, -1, 0, 1, -2, -2, -2, -1, 2, 0, 1, 0, -1, 0, 2, 0, -1, 2, -2, -1, 2, 4, -2, -2, -1, 1,
        0, 1, -1, -1, -2, -1, 3, 0, 1, -1, -1, 0, 1, -1, -1, 1, -1, 0, 1, 6, -1, -1, -1, -2, -1, 0, 
        -1, -2, -1, -1, 0, -1, 1, 0, 0, -1, 1, 1, 0, 1, -1, 0, 1, 9, -3, -3, -3, -1, -2, -1, 1, -1, 
        -2, -2, 3, 0, 1, 0, -2, 0, 0, 1, -1, 1, -1, -1, 2, 7, -2, -2, -1, -2, -1, 0, -1, -2, -1, -1, 
        1, -1, 1, 0, -1, -1, 1, 1, 0, 2, -1, -1, 1, 4, -1, -1, -1, 0, -1, 1, -1, -1, -2, -1, 2, 0, 1, 
        -1, -1, 0, 1, 0, -1, 1, -1, 0, 1, 7, -2, -3, -1, -1, -1, 0, 0, -2, -2, -2, 2, -1, 1, 1, -1, 0,
        1, 0, -1, 1, -1, 0, 1, 7, -3, -3, -2, 0, -2, 0, 1, 0, -2, -2, 3, 0, 1, 0, -2, 1, 0, 0, -2, 1, 
        -1, -1, 2, 8, -3, -4, -3, 0, -1, 0, 1, -1, -2, -2, 4, 0, 0, 0, -2, 1, 0, 0, -2, 2, -1, -1, 2, 
        6, -2, -3, -1, 0, -1, 0, 0, -1, -2, -2, 3, 0, 1, 0, -2, 0, 1, 0, -1, 1, -1, 0, 1, 3, -1, -1, 
        -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 1, 5, -1, -2, -2, 0, -1, 
        -1, 1, 0, -1, -2, 2, 0, -1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 3, 0, -1, -1, 0, 0, 0, -1, -1, 0,
        -1, 1, -1, -1, 1, 0, 0, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0,
        -1, 0, 0, 0, -1, 1, 0, -1, 1 ]
    >,

    <
        70,

        118793623044096000,

        \[ 0, -1, -3, -1, 3, 0, -1, 2, 3, 0, -1, 3, 2, -2, 1, -2, 2, -2, -1, -2, 0, 0, -1, 2, 1, -1, 
        -2, -1, 1, 0, -1, 2, 1, 0, -1, 2, 1, -1, 1, -1, 1, -1, -1, -1, 0, 0, 0, 0, 0, -1, -2, -1, 2, 
        0, 0, 1, 2, 0, 0, 2, 1, -1, 0, -1, 2, -1, -1, -2, 1, -1, -1, 2, 0, -1, -2, -1, 3, 0, 0, 1, 2, 
        -1, -1, 3, 2, -1, 0, -2, 2, -1, -1, -2, 0, 0, -1, 2, 2, -1, -2, -1, 1, 0, -1, 1, 1, -1, -1, 2,
        1, -1, 1, -1, 1, -1, 0, -1, 0, 0, -1, 1, 5, -1, -3, -2, -1, -1, -1, 1, 0, 0, -1, 1, 0, -1, 2, 
        -1, 0, -1, 1, -1, 2, 0, -2, 1, 0, 0, -2, 0, 1, 1, 0, -1, 1, 0, 0, 1, 1, -1, 1, -1, 1, 0, -1, 
        -1, 1, -1, -1, 2, 4, -1, -3, -2, 0, 0, 0, 0, 0, -1, -1, 2, 1, -1, 1, -1, 1, 0, 0, -2, 2, -1, 
        -2, 2, -2, 0, -1, 1, 2, 1, 0, 0, 1, 0, 0, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1,
        0, 1, 0, -1, 1, 2, 1, 0, 0, 1, -1, 1, -1, 1, -1, 0, -1, 0, 0, -1, 1, 0, -1, -1, 0, 1, 0, 0, 0,
        2, 0, 0, 1, 1, 0, 0, -1, 1, -1, -1, -1, 1, -1, -1, 2, 0, -1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1,
        0, 0, -1, 1, 0, -1, -1, 1, -1, -1, 1, 5, -2, -3, -2, 0, 0, -1, 1, 0, 0, -1, 2, 0, -1, 1, -1, 
        0, -1, 0, -1, 2, 0, -1, 1, 5, -1, -2, -1, -2, 0, -1, 0, -2, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, 
        0, 2, 0, -1, -1, 1, -1, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, -1, -1, 1,
        3, -1, -2, -1, 1, 0, 0, 0, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, -1,
        2, 0, -1, 1, 2, 1, -1, 1, 1, -2, 1, -1, 1, -2, 0, -1, 0, 0, -1, 2, -3, 1, 0, 0, 2, 1, 0, 0, 2,
        1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 0, -1, 1, 4, -1, -2, -1, 0, 0, 0, -1, 0, -1, -1, 1, 0, 
        0, 1, -1, 0, 0, 0, -1, 2, -1, -2, 2, 3, -1, -2, -1, 0, 0, -1, 0, 0, 0, -1, 1, 1, -1, 1, -1, 0,
        0, 0, 0, 1, -1, -1, 1, 5, -2, -2, -2, 0, 0, 0, 0, -1, -1, -1, 2, 0, 0, 0, -1, 0, 0, 0, -1, 2, 
        -1, -1, 1, -1, 1, 1, 0, 0, 1, 1, -2, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 1, 0, 1, 0, 0, -1, 4, 
        -1, -1, -1, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 2, -1, -1, 1, 3, 0, 0, -1, 
        -2, 0, 1, -2, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 1, 0, 2, -1, -1, 0 ]
    >,

    <
        78,

        106609661706240000,

        \[ -1, 2, 0, 0, 0, 1, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1, 1, 0, 0, 1, 0, -1, 1, -3, 2, 2, 1, 
        0, 1, 1, -2, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, 0, 0, 0, 0, -3, 2, 1, 1, 0, 1, 1, -2, 0, 
        0, 1, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 2, 1, 1, 0, 1, 1, -2, 0, 0, 1, -2, -1, 0, 0,
        1, -1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, -1, 
        0, 0, 0, 1, 4, 0, -2, -2, -1, 0, 0, -1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -1, 2, -1, -2, 2, 
        -3, 1, 0, 0, 2, 1, 1, -1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -1, -1, 0, 0, -1, 2, -4, 2, 1, 0, 2,
        1, 1, -1, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 5, -1, -2, -1, -1, 0, 0, -1, -1,
        -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 2, -1, -1, 2, -2, 1, 1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, 0,
        -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 1,
        0, 1, 0, -1, -2, 1, 2, 1, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 1, -1, 1, 0, 1, 0, 0, 1, -1, 
        2, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 4, -1, -1, -2, 0,
        -1, 0, 0, 0, -1, -1, 1, 1, 0, -1, -1, 0, 0, 1, -1, 1, -1, -1, 2, 1, -1, -1, -1, 1, 0, 0, 1, 1,
        -1, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 0, 0, 0, 1, 2, 0, -1, -1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 
        0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, 
        0, 1, -1, 1, 0, 0, -3, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 1, -1, 0, 0, -2, 1, 1, 
        0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0,
        0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 3, -1, 0, -1, 0, -1, -1, 1, -1, -1, -1, 1, 0, 0, 0, 
        0, 0, -1, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 
        -1, 1, 1, -1, -1, 0, 1, 0, 1, 0, -1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -2, 1, 1, -1 ]
    >,

    <
        78,

        106609661706240000,

        \[ -3, 0, 0, 0, 2, 0, 0, 3, 3, 1, 1, 0, 2, -2, -2, -1, 0, -1, -1, 0, -1, 1, 1, 1, 2, 0, 0, -1,
        -1, -1, -1, 2, 0, 1, 0, -1, 0, -1, 0, 0, -1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
        0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0, 1, 0, 1, -1, -1, -1, 0, -1, -1, 3, 1, 1, 0, 0, 1, -1,
        0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, -1, -1, 0, 0, -1, 
        0, 1, 0, 0, 1, -2, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, 0, 0, 1, 0, 2, 
        -1, -1, -1, 0, 0, 0, 1, 1, 0, 0, 0, 1, -1, -1, -1, -1, 0, 0, 0, 1, 0, 0, 1, 5, -1, -1, -1, -3,
        -1, 0, 0, -2, 0, 0, -1, -1, 1, 0, 0, -2, 1, 1, 1, 2, 0, 0, -1, 2, -1, -2, -1, 1, -1, 0, 1, 2, 
        0, 0, 1, 2, -1, -1, -2, 0, 0, 0, -1, 1, -1, -1, 3, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, -1,
        0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, -1, 0, 0, -1, 
        0, 0, 0, 1, 0, 5, -1, -2, -1, -2, -1, 0, 0, -1, 0, -1, 0, 0, 0, 1, -1, -1, 1, 1, 0, 2, -1, -1,
        1, -5, 1, 1, 1, 2, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 0, 0, -1, -1, 1, -1, 1, 1, 0, 4, -1, -2, 
        -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 2, -1, -1, 2, 2, -1, -1, 0, 0, 0, 1, 
        -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 1, 0, 0, 2, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
        1, -1, 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, -1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 
        0, -1, 0, -1, 0, 1, 1, 2, 0, -1, 1, -1, 0, 1, -2, -1, -1, 0, 0, 0, 1, 0, -1, -1, 2, 0, 0, 1, 
        -1, 0, 1, 3, -2, -2, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 1, -1, -2, 0, 1, -1, 0, 1, -1, 0, 1, 3, 
        0, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, -1, 1, 0, 0, 2, -1, -1, 2, 6, -1, -2, -1, 
        -2, -1, 0, -1, -2, 0, -1, 0, -1, 1, 1, -1, -1, 1, 1, 0, 2, -1, -1, 1, 3, 0, -2, 0, 0, 0, 1, 
        -2, -1, -1, -1, 1, 0, 0, 1, -1, 0, 1, 0, -1, 1, -1, -1, 2, -1, 0, 0, 1, 1, 0, 1, -1, 0, 0, 0, 
        0, 1, 0, -1, -1, 0, 1, 0, 0, 0, -1, 0, 1, 4, 0, -1, 0, -2, 0, 1, -3, -3, -1, -1, 0, -1, 1, 1, 
        0, -1, 2, 1, 0, 2, -1, -1, 0 ]
    >,

    <
        84,

        98994685870080000,

        \[ -4, 1, 1, 1, 1, 1, -2, 2, 1, 2, 0, -1, 0, -2, 2, 0, 1, -2, 0, 1, -2, 2, 0, -2, -2, 1, 0, 1,
        1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, -3, 1, 0, 1, 1, 1, -1, 1, 1, 1,
        0, 0, 0, -1, 1, 0, 1, -1, -1, 0, -1, 1, 0, -1, -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, 0, -2, 0,
        1, 0, -1, 0, 1, -2, 2, 1, -2, -1, 1, 1, 0, -1, 0, -2, 2, 0, 2, 0, -2, -1, -1, 2, 1, 0, -2, 1, 
        1, -1, 2, 0, -2, -3, 1, 0, 0, 1, 1, -1, 1, 1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1,
        -2, 1, 1, 1, 0, 1, -1, 0, -1, 1, 0, -1, -1, -1, 2, 1, 0, -1, 0, 1, -1, 2, 0, -2, -5, 3, 2, 2, 
        0, 2, 0, -1, -1, 1, 1, -2, -1, -1, 1, 2, -1, 0, 0, 1, -1, 2, 1, -3, -1, 0, 0, 0, 0, 1, -1, 1, 
        0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, -4, 1, 1, 1, 2, 1, -1, 1, 1, 1, 0, 0, 0, 
        -1, 1, 0, 1, -1, -1, 0, -2, 1, 1, -1, -5, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, -1, 1, 1, 1, 
        -1, 0, 0, -2, 1, 0, -1, -7, 3, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, -2, 
        1, 1, -1, -1, 0, 0, 0, 1, 0, -2, 2, 2, 1, 0, 0, 1, -2, 1, -1, 1, -2, 0, 0, -1, 1, -1, 1, -2, 
        1, 0, 0, 1, 1, -1, 1, 1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, 0, 0, -1, 1, 
        -1, 0, 0, 1, 0, -1, -1, -1, 2, 1, 0, -1, 0, 0, 0, 1, -1, 0, -6, 2, 3, 2, 0, 1, -1, 1, 1, 2, 2,
        -3, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -2, -2, 1, 1, 1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 
        0, 0, 0, 0, 1, -1, 1, 0, -1, -1, 1, 1, 1, -1, 1, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1, -1, 0, 0, 
        1, -1, 1, 1, -2, -7, 3, 3, 1, 1, 2, 0, 0, 1, 2, 1, -2, 0, -2, 0, 2, 0, -1, 0, 1, -2, 2, 1, -2,
        -1, 1, 1, 1, -1, 1, 0, -1, -1, 1, 1, -2, -1, 0, 1, 1, -1, 0, 0, 1, 0, 1, 0, -1, 0, 1, 0, 0, 0,
        1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 3, -1, -1, -1, 0, 0, -1, 1, 0, 0, 
        -1, 1, 1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0,
        0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, 1, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 0, 0, 
        0, 1, 0 ]
    >
]


==> anc/MainProgram.magma <==
// Sven Möller and Nils R. Scheithauer
// A Geometric Classification of the Holomorphic Vertex Operator Algebras of Central Charge 24
// https://arxiv.org/abs/2112.12291
// To appear in Algebra & Number Theory
// Ancillary Magma code (http://magma.maths.usyd.edu.au/magma/)
// Tested in Magma V2.18-11, V2.27-1

// To load this file, open a Magma shell and type the following commands:
// ChangeDirectory("/path/to/program/folder/");
// load "MainProgram.magma";
// Then execute the main function, e.g.,
// find_diagram(7,"D~4");
// find_diagram(3,"A3 A3 A3 A3":n:=10);

// Summary:
/*
Let g be an isometry/automorphism of the Leech lattice L. The isometry g is specified by providing the number j (between 1 and 167) of the conjugacy class of g in O(L)=Co_0, in "standard" Magma ordering (see Leech_ConjugacyClasses.magma). Then, we consider the projected lattice pi_g(L). The program searches for instances of the diagram (specified, e.g., by the string "D~4" or "A3 A3 A3 A3") in the lattice pi_g(L) (see https://arxiv.org/abs/2112.12291 for how this diagram is defined precisely) up to translations in pi_g(L) and up to the action of the centraliser C_{O(L)}(g).
*/

//////////////////////////////////////////////////////////////////
// The Leech lattice
//////////////////////////////////////////////////////////////////

// The Leech lattice L
L:=LatticeWithGram(MatrixRing(IntegerRing(), 24) ! \[ 8, 4, 4, 4, 4, 4, 4, 2, 4, 4, 4, 2, 4, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, -3, 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 0, 0, -1, 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, -1, 4, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 0, 0, -1, 4, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 0, 0, -1, 4, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 0, 0, -1, 4, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, -1, 2, 2, 2, 2, 2, 2, 2, 4, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 0, 0, 1, 4, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 1, -1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2, 1, 1, 2, 2, 1, 1, 0, 1, 0, -1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 1, 2, 1, 2, 1, 0, 0, 1, -1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 4, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, -1, 2, 2, 1, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 1, 1, 1, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 2, 1, 1, 1, 4, 2, 2, 2, 1, 1, 1, -1, 2, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 2, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 1, 2, 1, 2, 2, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 4, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 4, 2, -3, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 2, 2, 2, 4 ]:CheckPositive:=false);

// Conjugacy classes of automorphisms in O(L)=Co_0
classstring:=Read("Leech_ConjugacyClasses.magma");
classes:=eval classstring;

// Centralisers of these conjugacy classes in Co_0
centraliserstring:=Read("Leech_ConjugacyClasses_Centralisers.magma");
centralisers:=eval centraliserstring;

//////////////////////////////////////////////////////////////////
// Generic functions (extracted from some larger library by Sven Möller)
//////////////////////////////////////////////////////////////////

Attach("Functions.magma");

//////////////////////////////////////////////////////////////////
// Specific functions
//////////////////////////////////////////////////////////////////

// Given simple roots (of norm 2) of a simply-laced affine root system (shifted by some vector away from the origin) we determine the Kac labels and use these to compute the "centre of gravity" of the simple roots weighted by the Kac labels, which is exactly the shift (see https://arxiv.org/abs/2112.12291 for details).
function centre(simpleroots)
  // First, determine the type.
  rk:=#simpleroots;
  A:=ZeroMatrix(Integers(),rk,rk);
  for i in [1..rk] do
    for j in [1..rk] do
      A[i,j]:=2-Norm(simpleroots[i]-simpleroots[j])/2;
    end for;
  end for;
  type:=CartanName(A);

  // Now, compute the Kac labels in a case-by-case approach.
  if type[1..2] eq "A~" then
    kac:=[1: i in [1..rk]];
  elif type[1..2] eq "D~" then
    kac:=[];
    for i in [1..rk] do
      nn:=#[1 : x in Eltseq(A[i]) | x eq -1];// number of neighbours
      Append(~kac,Minimum(nn,2));
    end for;
  elif type eq "E~6" then
    kac:=[];
    for i in [1..rk] do
      nn:=#[1 : x in Eltseq(A[i]) | x eq -1];// number of neighbours
      Append(~kac,nn);
    end for;
  elif type eq "E~7" then
    kac:=[];
    for i in [1..rk] do
      n0:=[j : j in [1..rk] | A[i][j] eq -1];// neighbours
      nn0:=#n0;// number of neighbours
      // Further case distinction necessary
      if nn0 eq 1 then
        j:=n0[1];
        if #[1 : x in Eltseq(A[j]) | x eq -1] eq 2 then
          Append(~kac,1);
        else
          Append(~kac,2);
        end if;
      elif nn0 eq 2 then
        j1:=n0[1];j2:=n0[2];
        nn1:=#[1 : x in Eltseq(A[j1]) | x eq -1];// number of neighbours
        nn2:=#[1 : x in Eltseq(A[j2]) | x eq -1];// number of neighbours
        if nn1+nn2 eq 3 then
          Append(~kac,2);
        else
          Append(~kac,3);
        end if;
      elif nn0 eq 3 then
        Append(~kac,4);
      end if;
    end for;
  elif type eq "E~8" then
    kac:=[];
    // Start from the end nodes (with labels 1, 2 or 3)
    for i in [1..rk] do
      n0:=[j : j in [1..rk] | A[i][j] eq -1];// neighbours
      nn0:=#n0;// number of neighbours
      if not(nn0 eq 1) then
        continue;// not an end node
      else
        j:=n0[1];
        n1:=[k : k in [1..rk] | A[j][k] eq -1];// neighbours
        nn1:=#n1;// number of neighbours
        if nn1 eq 3 then
          kac[i]:=3;// end node with label 3
          kac[j]:=6;
        else
          k:=[k : k in n1 | not(k eq i)][1];
          n2:=[l : l in [1..rk] | A[k][l] eq -1];// neighbours
          nn2:=#n2;// number of neighbours
          if nn2 eq 3 then
            kac[i]:=2;// end node with label 2
            kac[j]:=4;
            //kac[k]:=6;
          else
            kac[i]:=1;// end node with label 1
            kac[j]:=2;
            kac[k]:=3;
            l:=[l : l in n2 | not(l eq j)][1];
            kac[l]:=4;
            n3:=[m : m in [1..rk] | A[l][m] eq -1];// neighbours
            m:=[m : m in n3 | not(m eq k)][1];
            kac[m]:=5;
          end if;
        end if;
      end if;
    end for;
  else
    error "No.";
  end if;

  // Finally, determine the centre.
  V:=AmbientSpace(Universe(simpleroots));
  sum:=V!0;
  sum2:=0;
  for i in [1..rk] do
    sum:=sum+kac[i]*simpleroots[i];
    sum2:=sum2+kac[i];
  end for;
  h:=V!(sum/sum2);

  return h;
end function;


//////////////////////////////////////////////////////////////////
// Main program: search for Dynkin diagram
//////////////////////////////////////////////////////////////////

// Input 'j': One of the 11 automorphisms: j in 1,3,7,5,14,19,32,38,45,35,60
//  1: 1^24
//  3: 1^8.2^8
//  7: 1^6.3^6
//  5: 2^12 (order doubling)
// 14: 1^4.2^2.4^4
// 19: 1^4.5^4
// 32: 1^2.2^2.3^2.6^2
// 38: 1^3.7^3
// 45: 1^2.2^1.4^1.8^2
// 35: 2^3.6^3 (order doubling)
// 60: 2^2.10^2 (order doubling)

// Input 'type': type of simple Dynkin diagram we are looking for (either *one* irreducible affine component of the diagram or the *complete* diagram if there are no affine components)
// In the latter case: can also specify the order 'n' of the VOA automorphism (as an optional parameter). This is necessary in order to determine the classes of actual generalised deep holes that define this diagram. (In contrast: If there is one affine component, then the generalised deep hole is simply its centre of gravity.)

// Optional parameter 'n': see above.

// Optional parameter 'fast' (true or false): If set to true, then the final check that none of the found diagrams are conjugate is skipped. This speeds up the computation, but can result in duplicate entries. (Even with the final check, duplicate entries cannot be excluded.)

// Optional parameter 'orbcomp' (true or false): In the case where there is no affine component of the diagram, we obtain in general several possible centres h for each found diagram. If set to true, this computation checks if these h's are conjugate. This is potentially are very expensive computation.

// Example: find_diagram(7,"D~4");
// Example: find_diagram(3,"A3 A3 A3 A3":n:=10);

function find_diagram(j,type:fast:=false,n:=0,orbcomp:=false)

  g:=GL(24,Integers())!classes[j][3];
  // dims_to_shape(eigen_dims(g));
  m:=Order(g);
  // Order of the standard lift of g:
  mm:=m;
  if not(no_double_order(L,g)) then
    mm:=2*m;
  end if;

  //proj:=projected_lattice(L,g);
  B:=Basis(L);
  proj:= sub< L | [&+[x*g^k : k in [0..m-1]] : x in B]>/m;

  basis:=ChangeRing(BasisMatrix(proj),Rationals());
  A:=AutomorphismGroup(ScaledLattice(CoordinateLattice(proj),m));// Acting on CoordinateLattice(proj)
  // We rescale 'proj' so that it is integral (so that Magma can compute the automorphism group).

  C:=centralisers[j];

  // Now realise centraliser as a subgroup of O(proj)
  gens:=[ChangeRing(Solution(basis,basis*ChangeRing(x,Rationals())),Integers()) : x in Generators(C)];
  CA:=sub<A|gens>;

  // In general, this will be slightly smaller than the full O(proj)
  // #CA eq (#C)/Order(g);
  // -> true?
  // #(A/CA);
  // -> 1 or 2?

  // For convenience, rescale quadratic form by mm to get an even lattice.
  K:=ScaledLattice(proj,mm); // automatically a coordinate lattice
  // e.g., for j=7 this is isomorphic to the Coxeter-Todd lattice:
  // IsIsomorphic(K,Lattice(LatticeDatabase(),12,27));
  V:=AmbientSpace(K);

  // Also compute the fixed-point lattice (in the same basis, i.e. as a sublattice of K). Since L is unimodular, we can simply take the dual lattice of K. However, since we rescaled the quadratic form, we have to rescale the dual lattice to actually get a sublattice of K.
  H:=mm*Dual(K:Rescale:=false);
  basis2:=ChangeRing(BasisMatrix(H),Rationals());
  // This should return 'true': IsIsomorphic(ScaledLattice(H,1/mm),fixed_lattice(L,g));
  HH:=CoordinateLattice(H);

  s:=same_order_lift(L,g);// Is 0 if no order doubling.
  s:=Solution(basis,s); // In terms of the basis of proj.
  s:=s*basis2^(-1);// In terms of the basis of HH.

  //////////////////////////////////////////////////////////////////
  // The root system {b_i-h} we want to realise (the b_i will be in K)
  //////////////////////////////////////////////////////////////////

  // NOTE: By definition, the root systems we consider must be simply-laced, i.e. all roots b_i-h have the same lengths. We will assume this in the following.
  // NOTE: After the rescaling by mm, the roots b_i-h should have norm 2.
  innerprods:=CartanMatrix(type);// These are the inner products between the roots.
  rk:=Nrows(innerprods);
  // Rephrase in terms of squared distances between the roots b_i-h or between the vectors b_i:
  distances:=4*Matrix(rk,rk,[1:i in [1..rk^2]])-2*innerprods;

  // We now assume the first (different choices are possible, of course) vector b_1 to be in the origin. Then the other vectors b_i have the following squared lengths:
  o:=1;
  lengths:=Eltseq(distances[o]);

  //////////////////////////////////////////////////////////////////
  // Now we successively build up the system of vectors {b_1,...,b_rk} in K subject to the relative distances in 'distances', starting with the short ones.
  // In each step we hope to show that there is only one way to do this up to the action of the centraliser. (More precisely, if there is more than one inequivalent choice, then we follow each possible path in the tree and have to show that only one path continues all the way to the end.)

  // Sort b_1,...,b_rk by norms. This will be the order in which we add these vectors.
  lengths_s:=lengths;
  order:=[1..rk];
  ParallelSort(~lengths_s,~order);

  norms:=Sort(SetToSequence(Set(lengths)));
  // Should be a subset of [0,4,6] because all root systems are simply-laced.

  // Determine all the vectors of the above norms and store them in a sequence, odered by norm.
  norm_vectors:=[];
  theta:=[];// The number of these vectors
  for norm in norms do
    if norm eq 0 then
      Append(~norm_vectors,K!0);
      Append(~theta,1);
    else
      vects:=ShortVectors(K,norm,norm);
      vects:=[x[1] : x in vects] cat [-x[1] : x in vects];
      norm_vectors:=norm_vectors cat vects;
      Append(~theta,#vects);
    end if;
  end for;
  inds:=[&+(theta[1..i]):i in [1..#theta]];// For easier access to the vectors in 'norm_vectors' of a certain norm.

  // Realise CA as a permutation group on these vectors. This is not guaranteed to work but it does in the cases we consider.
  Mod:=GModule(CA);
  norm_vectors_2:={@ Mod!Vector(x) : x in norm_vectors @};
  pi,G,ker:=OrbitAction(CA,norm_vectors_2);
  inv:=Inverse(pi);
  // Make sure this worked
  if not((#ker eq 1) and (#G eq #CA)) then
    error "Blab.";
  end if;

  // Now we essentially do a depth-first search in a tree of maximal depth rk. The uppermost vertex is simply the choice of b1=0, represented by the number 1 (1st entry in norm_vectors). So we label that vertex by [1]. Then we determine the possible *inequivalent* choices of the next b_i (i will be the 2nd entry in 'order'). So, on the second level we have vertices labelled by, e.g., [1,5], [1,57], [1,23] etc. We continue in this way until we reach the rk-th level, in which vertices will be labelled by a sequence with rk many entries. Ideally, there will only be one vertex in this level!

  v:=[1];// This is our first vertex.
  S:=[v];// We use this as stack for the search.
  discovered:=[];// Here we store the 'discovered' vertices.
  disc_full:=[];// And here only the ones with 'rk' entries
  while not(IsEmpty(S)) do
    v:=S[#S];Prune(~S);// Pop
    if not(v in discovered) then
      //v;
      Append(~discovered,v);

      //vvvvvvvvvvvvvvvv
      // We are actually only interested in the vertices on the rk-th level. For those compute the full root system determined by the centre of gravity h (weighted by the Kac labels).
      // NOTE: Only works for affine root system!
      if (#v eq rk) then
        //v;
        Append(~disc_full,v);
      end if;
      //^^^^^^^^^^^^^^^

      //vvvvvvvvvvvvvvvv
      // Now, we have to determine all the adjacent vertices of v. However, because we have a tree, we simply determine all the adjacent vertices one level below and also the one adjacent vertex above (which is already discovered).
      // First, add the one vertex above v (unless v is already the very top vertex).
      if (#v gt 1) then
        adjacent:=[Prune(v)];
      else
        adjacent:=[];
      end if;
      // Now do the adjacent vertices below.
      if (#v lt rk) then
        //----------------
        ii:=order[#v+1];// We are adding b_ii.
        norm:=lengths_s[#v+1];// This is the norm of b_ii.
        np:=Position(norms,norm);
        il:=inds[np-1]+1;ih:=inds[np];// Range of possible b_ii's we have to check.
        //----------------
        bs:=[];
        for i in [il..ih] do
          // Check relative distance of i to all vectors already in v.
          cond:=true;
          for p in [1..#v] do
            jj:=order[p];// Compare with b_jj in the following.
            cond:=cond and (Norm(norm_vectors[i]-norm_vectors[v[p]]) eq distances[ii,jj]);
          end for;
          // If all conditions are satisfied, we add to potential list of b_ii's.
          if cond then
            Append(~bs,i);
          end if;
        end for;
        // Now, reduce this list 'bs' modulo the action of the centraliser G.
        // NOTE: We are actually not using the full power of G since we fix the entries of v and study the stabiliser action on b_ii only. But we should also allow permutations. As a solution, just test in the end if some of the results are conjugate under G (unless 'fast' is set to true). This should be quite efficient.
        if not(IsEmpty(bs)) then
          stab:=Stabiliser(G,v);
          // #bs eq #GSet(stab,Set(bs));// Has to be true.
          bs:=GSet(stab,Set(bs));
          orbits:=Orbits(stab,bs);
          for x in orbits do
            Append(~adjacent,v cat [x[1]]);
          end for;
        end if;
      end if;
      //^^^^^^^^^^^^^^^

      for w in adjacent do
        Append(~S,w);// Push
      end for;
    end if;
  end while;

  // Finally, (unless 'fast' is set to true) check if two of the results are conjugate under G and delete duplicates if necessary.
  if not(fast) then
    result:=[];
    for x in disc_full do
      new:=true;
      for y in result do
        if IsConjugate(G,Set(x),Set(y)) then
          new:=false;
        end if;
      end for;
      if new then
        Append(~result,x);
      end if;
    end for;
  else
    result:=disc_full;
  end if;

  // Results
  if not(Position(type,"~") eq 0) then// affine type
    hss:=[];
    for v in result do
      "Root system: " cat Sprint(v);
      simpleroots:=[norm_vectors[i] : i in v];
      h:=V!centre(simpleroots);
      Append(~hss,h);
      // Use CloseVectors to find the complete root system.
      // (simpleroots2:=[V!(x-h) : x in simpleroots]; gives only the irreducible component we started with.)
      simpleroots2:=[V!(x[1]-h) : x in CloseVectors(K,h,2,2)];
      rk2:=#simpleroots2;
      // Determine the Cartan matrix
      A:=ZeroMatrix(Integers(),rk2,rk2);
      for i in [1..rk2] do
        for j in [1..rk2] do
          A[i,j]:=InnerProduct(simpleroots2[i],simpleroots2[j]);
        end for;
      end for;
      CartanName(A);
    end for;
  elif (Position(type,"~") eq 0) and (n eq 0) then// no affine type but order n not specified
    for v in result do
      "Root system: " cat Sprint(v);
      type cat " +?";
    end for;
    return 0;
  elif (Position(type,"~") eq 0) and not(n eq 0) then // no affine type and order n specified
    hss:=[];
    for v in result do
      "Root system: " cat Sprint(v);
      // Determine the possibilities for h in H/n (not uniquely determined like in the affine case):
      // For this, we need to solve the equations that h has distance 2 from all the simple roots. We equivalently restate this as h having norm 2 (first root is zero) and that the distance to the other roots is equal to the distance to the first root (which are *linear* rather than quadratic equations). By first applying the thus obtained linear equations we reduce the dimension of the eventual close-vector search.
      // We consider hh=n*h. Then hh has integer coefficients in the basis for K and in particular in the basis for H.
      simpleroots:=[norm_vectors[i] : i in v];
      rhs:=Vector([Integers()!(n*Norm(simpleroots[i])/2) : i in [2..#simpleroots]]);
      simpleroots:=[Vector(simpleroots[i]) : i in [2..#simpleroots]];// Drop first entry, which is zero.
      simpleroots2:=ChangeRing(Matrix(simpleroots),Rationals())*basis2^(-1);// In terms of the basis of HH
      B:=InnerProductMatrix(HH);
      // Linear system
      mat:=ChangeRing(simpleroots2*ChangeRing(B,Rationals()),Integers());
      shift:=ChangeRing(n*s*Transpose(ChangeRing(mat,Rationals())),Integers());
      sol,N:=Solution(Transpose(mat),rhs-shift);// Solution over Z (in HH basis)
      // Back into basis of K
      sol:=sol*ChangeRing(basis2,Integers());
      Nmat:=BasisMatrix(N)*ChangeRing(basis2,Integers());
      //Divide by n again
      sol:=(1/n)*(V!sol);
      M:=(1/n)*sub<K|Nmat>;
      //"(a";
      hs:=CloseVectors(M,-sol-s*basis2,2,2);
      //"a)";
      hs:=[V!(x[1]+sol+s*basis2) : x in hs];
      "h's defining correct diagram (sub)type: "cat Sprint(#hs);
      // Only keep those h that exactly define 'type' (and nothing more).
      // Then, only keep those that possibly define an extremal automorphism.
      // And those that possibly satisfy the Cartan criterion.
      hs2:=[];
      ii:=0;
      for h in hs do
        ii:=ii+1;
        Sprint(ii) cat " / " cat Sprint(#hs);
        simpleroots2:=[V!(x[1]-h) : x in CloseVectors(K,h,2,2)];
        rk2:=#simpleroots2;
        // Determine the Cartan matrix
        A:=ZeroMatrix(Integers(),rk2,rk2);
        for i in [1..rk2] do
          for j in [1..rk2] do
            A[i,j]:=InnerProduct(simpleroots2[i],simpleroots2[j]);
          end for;
        end for;
        //CartanName(A);
        if Multiset(Split(CartanName(A)," ")) eq  Multiset(Split(type," ")) then
          hp:=AmbientSpace(proj)!(h*basis);
          if potentially_extremal(L,g,Vector(hp)) then // Faster.
          if not(extremal_conformalweights(conformalweights_inner(L,g,Vector(hp))) cmpeq false) then // More thorough.
            if not(cartan_criterion_Leech2(g,Vector(hp)) cmpeq false) then
              Append(~hs2,h);
            end if;
          end if;
          end if;
        end if;
      end for;
      hss:=hss cat hs2;
      "h's exactly defining correct diagram type + possibly extremal + possibly rank cond.: "cat Sprint(#hs2);
    end for;
  end if;

  // Results 2
  "---";
  "Total number of h's: " cat Sprint(#hss);
  // Option 1: Without checking if these h in hss are in the same orbits.
  if not(orbcomp) then
    for h in hss do
      hp:=AmbientSpace(proj)!(h*basis);
      conformalweights_inner(L,g,Vector(hp));
      cartan_criterion_Leech2(g,Vector(hp));
    end for;
  else
    // Option 2: Only keep non-conjugate h under the centraliser action.
    // NOTE: This is now a potentially expensive computation (using matrix groups).
    //"(b";
    d:=Denominator(Matrix(hss));
    orbim:=OrbitImage(CA,{@ ChangeRing(d*Vector(x),Integers()) : x in hss @});
    orbs:=Orbits(orbim);
    // The numbers 1,...,#hss correspond to the vectors in hss (in the correct order) and the higher numbers to the orbit completion.
    //"b)";
    "Total number of orbits: " cat Sprint(#orbs);
    hss2:=[];
    for orb in orbs do
      pos:=Sort(Setseq(orb))[1];
      h:=hss[pos];
      Append(~hss2,h);
      hp:=AmbientSpace(proj)!(h*basis);
      conformalweights_inner(L,g,Vector(hp));
      cartan_criterion_Leech2(g,Vector(hp));
    end for;
    hss:=hss2;
  end if;

  return L,g,[Vector(AmbientSpace(proj)!(h*basis)) : h in hss];

end function;


==> anc/Results.magma <==
// Sven Möller and Nils R. Scheithauer
// A Geometric Classification of the Holomorphic Vertex Operator Algebras of Central Charge 24
// https://arxiv.org/abs/2112.12291
// To appear in Algebra & Number Theory
// Ancillary Magma code (http://magma.maths.usyd.edu.au/magma/)
// Tested in Magma V2.18-11, V2.27-1

// To reproduce the results in this file, open a Magma shell and type the following commands:
// ChangeDirectory("/path/to/program/folder/");
// load "MainProgram.magma";
// find_diagram(...);

//////////////////////////////////////////////////////////////////
// Generalised deep holes
//////////////////////////////////////////////////////////////////

/////////////////
// Rk. 24 1^24 //
/////////////////

// These were treated by Conway, Parker and Sloane [CPS82]

// 70 &  A1 & D_{24,1}                & 1128 & 46 & 1, 22/23, 1, 0                  & \tilde{D}_{24}
// 69 &  A2 & D_{16,1}E_{8,1}         &  744 & 30 & 1, 14/15, 1, 1, 1, 1, 1, 0      & \tilde{D}_{16}\tilde{E}_8
// 68 &  A3 & E_{8,1}^3               &  744 & 30 & 1, 14/15, 9/10, 5/6, 1, 1, 1, 0 & \tilde{E}_8^3
// 67 &  A4 & A_{24,1}                &  624 & 25 & 1, 1, 0                         & \tilde{A}_{24}
// 66 &  A5 & D_{12,1}^2              &  552 & 22 & 1, 10/11, 1, 0                  & \tilde{D}_{12}^2
// 65 &  A6 & A_{17,1}E_{7,1}         &  456 & 18 & 1, 1, 1, 1, 1, 0                & \tilde{A}_{17}\tilde{E}_7
// 64 &  A7 & D_{10,1}E_{7,1}^2       &  456 & 18 & 1, 8/9, 1, 1, 1, 0              & \tilde{D}_{10}\tilde{E}_7^2
// 63 &  A8 & A_{15,1}D_{9,1}         &  408 & 16 & 1, 1, 1, 1, 0                   & \tilde{A}_{15}\tilde{D}_9
// 61 &  A9 & D_{8,1}^3               &  360 & 14 & 1, 6/7, 1, 0                    & \tilde{D}_8^3
// 60 & A10 & A_{12,1}^2              &  336 & 13 & 1, 0                            & \tilde{A}_{12}^2
// 59 & A11 & A_{11,1}D_{7,1}E_{6,1}  &  312 & 12 & 1, 1, 1, 1, 1, 0                & \tilde{A}_{11}\tilde{D}_7\tilde{E}_6
// 58 & A12 & E_{6,1}^4               &  312 & 12 & 1, 1, 3/4, 1, 1, 0              & \tilde{E}_6^4
// 55 & A13 & A_{9,1}^2D_{6,1}        &  264 & 10 & 1, 1, 1, 0                      & \tilde{A}_9^2\tilde{D}_6
// 54 & A14 & D_{6,1}^4               &  264 & 10 & 1, 4/5, 1, 0                    & \tilde{D}_6^4
// 51 & A15 & A_{8,1}^3               &  240 &  9 & 1, 1, 0                         & \tilde{A}_8^3
// 49 & A16 & A_{7,1}^2D_{5,1}^2      &  216 &  8 & 1, 1, 1, 0                      & \tilde{A}_7^2\tilde{D}_5^2
// 46 & A17 & A_{6,1}^4               &  192 &  7 & 1, 0                            & \tilde{A}_6^4
// 43 & A18 & A_{5,1}^4D_{4,1}        &  168 &  6 & 1, 1, 1, 0                      & \tilde{A}_5^4\tilde{D}_4
// 42 & A19 & D_{4,1}^6               &  168 &  6 & 1, 2/3, 1, 0                    & \tilde{D}_4^6
// 37 & A20 & A_{4,1}^6               &  144 &  5 & 1, 0                            & \tilde{A}_4^6
// 30 & A21 & A_{3,1}^8               &  120 &  4 & 1, 1, 0                         & \tilde{A}_3^8
// 24 & A22 & A_{2,1}^{12}            &   96 &  3 & 1, 0                            & \tilde{A}_2^{12}
// 15 & A23 & A_{1,1}^{24}            &   72 &  2 & 1, 0                            & \tilde{A}_1^{24}
//  1 & A24 & \C^{24}                 &   24 &  1 & 0                               & \emptyset


/////////////////////////////////
// Rk. 16, cycle shape 1^8.2^8 //
/////////////////////////////////

// 62 &  B1 & B_{8,1}E_{8,2}            &  384 & 30 & 1, 14/15, 1, 1, 1, 1, 1, 0 & A_1\tilde{E}_8
find_diagram(3,"E~8");
// OK

// 56 &  B2 & C_{10,1}B_{6,1}           &  288 & 22 & 1, 10/11, 1, 0             & A_1A_9
find_diagram(3,"A1 A9":n:=22);
// OK

// 52 &  B3 & C_{8,1}F_{4,1}^2          &  240 & 18 & 1, 8/9, 1, 1, 1, 0         & A_2^2A_7
find_diagram(3,"A2 A2 A7":n:=18);
// OK

/* Details:
find_diagram(3,"A2 A2 A7":n:=18,orbcom:=true) results in error after some time with "Runtime error in 'OrbitImage': Set cardinality too large (>=2^31)".
Using find_diagram(3,"A2 A2 A7":n:=18), we are left with 2 orbits, both with conf. weights [ 1, 8/9, 1, 8/9, 1, 1, 1, 8/9, 1, 8/9, 1, 1, 1, 8/9, 1, 8/9, 1, 0 ]:
[ VectorSpace(RationalField(), 24) |
[ RationalField() | -4/3, 17/18, 19/18, 1/18, 1/6, -2/9, -1/3, 2/3, -2/9, 11/18, -7/18, -5/9, -1/3, -4/9, 5/18, 11/18, -5/18, -11/18, 2/3, 11/18, -1, 1, 11/18, -25/18 ],
[ RationalField() | -10/9, 5/6, 19/18, 1/9, -1/18, -5/18, -7/18, 2/3, -1/3, 2/3, -1/3, -2/3, -1/3, -7/18, 5/18, 5/9, -4/9, -1/2, 13/18, 7/9, -8/9, 17/18, 11/18, -13/9 ]]
An explicit computation using the characters shows that they are both extremal.
Moreover: The characters (the constant terms at least) are exactly the same.
In fact: These two are conjugate. The idea is to shift another vector of the diagram into the origin and to find an element in the centraliser that rotates it back into the original position. The same procedure maps the one h into the other.
*/

// 53 &  B4 & B_{5,1}E_{7,2}F_{4,1}     &  240 & 18 & 1, 8/9, 1, 1, 1, 0         & A_1A_2\tilde{E}_7
find_diagram(3,"E~7");
// OK

// 50 &  B5 & A_{7,1}D_{9,2}            &  216 & 16 & 1, 1, 1, 1, 0              & \tilde{D}_9
find_diagram(3,"D~9");
// OK

// 47 &  B6 & B_{4,1}^2D_{8,2}          &  192 & 14 & 1, 6/7, 1, 0               & A_1^2\tilde{D}_8
find_diagram(3,"D~8");
// OK

// 48 &  B7 & B_{4,1}C_{6,1}^2          &  192 & 14 & 1, 6/7, 1, 0               & A_1A_5^2
find_diagram(3,"A1 A5 A5":n:=14);
// OK

// 44 &  B8 & A_{5,1}C_{5,1}E_{6,2}     &  168 & 12 & 1, 1, 1, 1, 1, 0           & A_4\tilde{E}_6
find_diagram(3,"E~6");
// OK

// 40 &  B9 & A_{4,1}A_{9,2}B_{3,1}     &  144 & 10 & 1, 1, 1, 0                 & A_1\tilde{A}_9
find_diagram(3,"A~9");
// OK

// 39 & B10 & B_{3,1}^2C_{4,1}D_{6,2}   &  144 & 10 & 1, 4/5, 1, 0               & A_1^2A_3\tilde{D}_6
find_diagram(3,"D~6");
// OK

// 38 & B11 & C_{4,1}^4                 &  144 & 10 & 1, 4/5, 1, 0               & A_3^4
find_diagram(3,"A3 A3 A3 A3":n:=10);
// OK

// 33 & B12 & A_{3,1}A_{7,2}C_{3,1}^2   &  120 &  8 & 1, 1, 1, 0                 & A_2^2\tilde{A}_7
find_diagram(3,"A~7");
// OK

// 31 & B13 & A_{3,1}^2D_{5,2}^2        &  120 &  8 & 1, 1, 1, 0                 & \tilde{D}_5^2
find_diagram(3,"D~5");
// OK

// 26 & B14 & A_{2,1}^2A_{5,2}^2B_{2,1} &   96 &  6 & 1, 1, 1, 0                 & A_1\tilde{A}_5^2
find_diagram(3,"A~5");
// OK

// 25 & B15 & B_{2,1}^4D_{4,2}^2        &   96 &  6 & 1, 2/3, 1, 0               & A_1^4\tilde{D}_4^2
find_diagram(3,"D~4");
// OK

// 16 & B16 & A_{1,1}^4A_{3,2}^4        &   72 &  4 & 1, 1, 0                    & \tilde{A}_3^4
find_diagram(3,"A~3");
// OK

//  5 & B17 & A_{1,2}^{16}              &   48 &  2 & 1, 0                       & \tilde{A}_1^{16}
find_diagram(3,"A~1");
// OK


/////////////////////////////////
// Rk. 12, cycle shape 1^6.3^6 //
/////////////////////////////////

// 45 & C1 & A_{5,1}E_{7,1}          & 168 & 18 & 1, 1, 1, 1, 1, 0   & \tilde{E}_7
find_diagram(7,"E~7");
// OK

// 34 & C2 & A_{3,1}D_{7,3}G_{2,1}   & 120 & 12 & 1, 1, 1, 1, 1, 0   & A_1\tilde{D}_7
find_diagram(7,"D~7");
// OK

// 32 & C3 & E_{6,3}G_{2,1}^3        & 120 & 12 & 1, 1, 3/4, 1, 1, 0 & A_1^3\tilde{E}_6
find_diagram(7,"E~6");
// OK

// 27 & C4 & A_{2,1}^2A_{8,3}        &  96 &  9 & 1, 1, 0            & \tilde{A}_8
find_diagram(7,"A~8");
// OK

// 17 & C5 & A_{1,1}^3A_{5,3}D_{4,3} &  72 &  6 & 1, 1, 1, 0         & \tilde{A}_5\tilde{D}_4
find_diagram(7,"A~5");
find_diagram(7,"D~4");
// OK

//  6 & C6 & A_{2,3}^6               &  48 &  3 & 1, 0               & \tilde{A}_2^6
find_diagram(7,"A~2");
// OK


/////////////////////////////////////////////////
// Rk. 12, cycle shape 2^{12} (order doubling) //
/////////////////////////////////////////////////

// 57 & D1a & B_{12,2}         & 300 & 46 & 1, 22/23, 1, 0   & A_1
find_diagram(5,"A1":n:=46);
// OK

/* Details:
Runtime error: Blab.
Need to do by hand (see https://arxiv.org/abs/2112.12291).
*/

// 41 & D1b & B_{6,2}^2        & 156 & 22 & 1, 10/11, 1, 0   & A_1^2
find_diagram(5,"A1 A1":n:=22,orbcomp:=true);
// OK

/* Details:
Runtime error in 'CloseVectors': Too many vectors enumerated
Need to do by hand (see https://arxiv.org/abs/2112.12291).
*/

// 29 & D1c & B_{4,2}^3        & 108 & 14 & 1, 6/7, 1, 0     & A_1^3
find_diagram(5,"A1 A1 A1":n:=14,orbcomp:=true);
// OK

/* Details:
We are left with 8 orbits (after ~1/2 day), all with conf. weights [ 1, 6/7, 1, 6/7, 1, 6/7, 1, 6/7, 1, 6/7, 1, 6/7, 1, 0 ]:
[ VectorSpace(RationalField(), 24) |
[ RationalField() | 81/28, -6/7, -15/14, -5/7, -9/28, -9/28, 9/28, -19/28, -4/7,-6/7, -9/14, 1, -1/7, 4/7, 1/28, -4/7, -5/28, 13/28, 3/28, -1/2, 13/14, -13/14, -3/7, 13/14 ],
[ RationalField() | 61/28, -9/14, -6/7, -4/7, -3/28, -9/28, 11/28, -17/28, -5/14, -9/14, -4/7, 13/14, -1/14, 1/2, -1/28, -3/7, -1/28, 1/4, 1/28, -4/7, 11/14, -6/7, -5/14, 6/7 ],
[ RationalField() | 73/28, -11/14, -1, -9/14, -5/28, -9/28, 9/28, -17/28, -1/2, -11/14, -9/14, 1, -1/14, 1/2, 1/28, -4/7, -5/28, 11/28, 3/28, -1/2, 11/14, -6/7, -5/14, 6/7 ],
[ RationalField() | 71/28, -11/14, -1, -4/7, -5/28, -1/4, 9/28, -19/28, -1/2, -6/7, -4/7, 1, -1/14, 1/2, 1/28, -4/7, -5/28, 13/28, 1/28, -3/7, 11/14, -6/7, -5/14, 6/7 ],
[ RationalField() | 67/28, -5/7, -13/14, -9/14, -3/28, -9/28, 11/28, -17/28, -3/7, -5/7, -9/14, 1, -1/14, 1/2, -1/28, -1/2, -3/28, 9/28, 3/28, -4/7, 11/14, -6/7, -5/14, 6/7 ],
[ RationalField() | 53/28, -4/7, -5/7, -1/2, 1/28, -1/4, 13/28, -19/28, -5/14, -5/7, -4/7, 13/14, -1/14, 1/2, -3/28, -3/7, -1/28, 9/28, 1/28, -1/2, 9/14, -11/14, -2/7, 11/14 ],
[ RationalField() | 43/28, -1/2, -9/14, -5/14, 5/28, -5/28, 13/28, -19/28, -2/7, -5/7, -1/2, 13/14, 0, 3/7, -3/28, -3/7, -1/28, 9/28, -1/28, -3/7, 1/2, -5/7, -3/14, 5/7 ],
[ RationalField() | 73/28, -11/14, -1, -4/7, -1/4, -9/28, 1/4, -17/28, -1/2, -11/14, -4/7, 13/14, -1/14, 1/2, 3/28, -4/7, -5/28, 11/28, 1/28, -3/7, 11/14, -6/7, -5/14, 6/7 ]]
All of these are potentially extremal but an explicit computation using the characters shows that orb. dim. is 36, 108, 60, 60, 84, 60, 84, 84 respectively. Hence, only the 2nd is extremal.
*/

// 23 & D1d & B_{3,2}^4        &  84 & 10 & 1, 4/5, 1, 0     & A_1^4
find_diagram(5,"A1 A1 A1 A1":n:=10,orbcomp:=true);
// OK

/* Details:
We are left with 4 orbits (after ~1 hour), all with conf. weights [ 1, 4/5, 1, 4/5, 1, 4/5, 1, 4/5, 1, 0 ]:
[ VectorSpace(RationalField(), 24) |
[ RationalField() | -39/20, 3/5, 1, 7/10, 11/20, 3/20, 1/4, -7/20, 2/5, 3/10, 2/5, -7/10, 1/10, 1/10, -1/4, 1/5, 1/20, -1/20, -9/20, 1/5, -1/2, 0, 2/5, 0 ],
[ RationalField() | -41/20, 4/5, 11/10, 7/10, 7/20, 1/4, 1/4, -11/20, 2/5, 1/2, 1/2, -1, -1/10, 1/10, -3/20, 2/5, 1/20, -3/20, -7/20, 1/5, -3/10, 0, 3/10, 0 ],
[ RationalField() | -57/20, 9/10, 13/10, 9/10, 3/4, 7/20, 7/20, -9/20, 3/5, 1/2, 3/5, -9/10, 1/10, 0, -7/20, 2/5, 3/20, -3/20, -11/20, 1/5, -3/5, 1/10, 1/2, -1/10 ],
[ RationalField() | -47/20, 7/10, 11/10, 9/10, 11/20, 1/4, 1/4, -9/20, 1/2, 2/5, 3/5, -9/10, 1/10, 1/10, -1/4, 3/10, 1/20, -1/20, -11/20, 3/10, -1/2, 0, 2/5, 0 ]]
All of these are potentially extremal but an explicit computation using the characters shows that orb. dim. is 36, 84, 60, 60, respectively. Hence, only the second one is extremal.
*/

// 12 & D1e & B_{2,2}^6        &  60 &  6 & 1, 2/3, 1, 0     & A_1^6
find_diagram(5,"A1 A1 A1 A1 A1 A1":n:=6);
find_diagram(5,"A1 A1 A1 A1 A1 A1":n:=6,orbcomp:=true);
// OK

/* Details:
We are left with 2 orbits, all with conf. weights [ 1, 2/3, 1, 2/3, 1, 0 ]:
[ VectorSpace(RationalField(), 24) |
[ RationalField() | -11/12, -1/6, 1/6, 1/6, 7/12, -1/12, 5/12, 1/4, 1/3, -1/3, 1/6, 1/2, 1/3, 1/3, -7/12, -1/6, 7/12, 1/12, -7/12, -1/2, -1/3, -1/6, 1/3, 1/6 ],
[ RationalField() | -1/4, -1/3, 0, 0, 1/4, -1/4, 1/4, 5/12, 1/6, -1/3, 0, 1/2, 1/3, 1/3, -5/12, -1/6, 5/12, 1/12, -5/12, -1/3, -1/3, -1/6, 1/6, 1/6 ]]
All of these are potentially extremal but an explicit computation using the characters shows that orb. dim. is 36, 60 respectively. Hence, only the second one is extremal.
*/

//  2 & D1f & A_{1,4}^{12}     &  36 &  2 & 1, 0             & \tilde{A}_1^{12}
find_diagram(5,"A~1");
// OK

// 36 & D2a & A_{8,2}F_{4,2}   & 132 & 18 & 1, 1, 1, 1, 1, 0 & A_2
find_diagram(5,"A2":n:=18,orbcomp:=true);
// OK

/* Details:
We are left with 4 orbits (after ~1 week):
[ VectorSpace(RationalField(), 24) |
[ RationalField() | -3/4, 4/9, 5/9, 1/3, 1/36, 7/36, 5/12, -29/36, 1/9, 1/6, 5/18, -13/18, -5/18, 7/18, -1/12, 1/6, -7/36, 5/36, 1/36, -1/18, 1/9, -5/18, 0, 5/18],
[ RationalField() | -17/36, 5/18, 7/18, 1/3, 1/12, 5/36, 17/36, -31/36, 1/9, -1/18, 5/18, -1/2, -2/9, 1/2, -5/36, 0, -5/36, 1/4, -5/36, -1/6, 2/9, -4/9, 0, 4/9],
[ RationalField() | -35/36, 1/2, 5/9, 7/18, 1/4, 7/36, 17/36, -29/36, 1/6, 1/9, 2/9, -5/9, -2/9, 1/3, -1/12, 1/9, -5/36, 1/12, 1/36, -1/9, 0, -2/9, 1/18, 2/9],
[ RationalField() | -29/36, 7/18, 4/9, 7/18, 11/36, 7/36, 19/36, -31/36, 1/6, -1/18, 2/9, -7/18, -1/6, 7/18, -5/36, 0, -5/36, 7/36, -1/12, -1/6, 1/18, -1/3, 1/18, 1/3]]
The conformal weights are [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ], [ 1, 8/9, 1, 8/9, 1, 1, 1, 8/9, 1, 8/9, 1, 1, 1, 8/9, 1, 8/9, 1, 0 ] and [ 1, 8/9, 1, 8/9, 1, 1, 1, 8/9, 1, 8/9, 1, 1, 1, 8/9, 1, 8/9, 1, 0 ].
The first two are clearly extremal. The last two are potentially extremal but an explicit computation using the characters shows that they are not (orb. dim. is 60 and 60 instead of 132).
In fact: The first two are conjugate. (The orbits differ by a vector in the projected lattice, corresponding to moving one or the other vertex of A_2 into the origin.)
Numbers: 126720 h's exactly defining correct diagram type + possibly extremal + possibly rank cond. They are in the above 4 orbits of sizes 32440320 (15840 h's), 32440320 (15840 h's), 97320960 (47520 h's), 97320960 (47520 h's). So, 31680 really correct h's.
*/

// 22 & D2b & A_{4,2}^2C_{4,2} &  84 & 10 & 1, 1, 1, 0       & A_3
find_diagram(5,"A3":n:=10,orbcomp:=true);
// OK

/* Details:
We are left with 2 orbits (after ~10 minutes):
[ VectorSpace(RationalField(), 24) |
[ RationalField() | -61/20, 7/10, 11/10, 7/10, 19/20, 1/4, 3/20, 11/20, 3/5, 1/5, 2/5, -1/5, 2/5, -3/10, -7/20, 1/5, 9/20, -1/4, -9/20, 1/10, -13/10, 7/10, 7/10, -7/10 ],
[ RationalField() | -11/4, 7/10, 11/10, 3/5, 13/20, 1/4, 1/20, 11/20, 1/2, 3/10, 2/5, -2/5, 3/10, -3/10, -1/4, 3/10, 7/20, -1/4, -7/20, 1/5, -6/5, 7/10, 3/5, -7/10 ]]
The conformal weights are [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ] and [ 1, 4/5, 1, 4/5, 1, 4/5, 1, 4/5, 1, 0 ].
The first one is clearly extremal. The second one is potentially extremal but an explicit computation using the characters shows that it is not (orb. dim. is 60 instead of 84).
*/

// 13 & D2c & A_{2,2}^4D_{4,4} &  60 &  6 & 1, 1, 1, 0       & \tilde{D}_4
find_diagram(5,"D~4");
// OK


/////////////////////////////////////
// Rk. 10, cycle shape 1^4.2^2.4^4 //
/////////////////////////////////////

// 35 & E1 & A_{3,1}C_{7,2}          & 120 & 16 & 1, 1, 1, 1, 0    & A_6
find_diagram(14,"A6":n:=16);
// OK

// 28 & E2 & A_{2,1}B_{2,1}E_{6,4}   &  96 & 12 & 1, 1, 1, 1, 1, 0 & \tilde{E}_6
find_diagram(14,"E~6");
// OK

// 18 & E3 & A_{1,1}^3A_{7,4}        &  72 &  8 & 1, 1, 1, 0       & \tilde{A}_7
find_diagram(14,"A~7");
// OK

// 19 & E4 & A_{1,1}^2C_{3,2}D_{5,4} &  72 &  8 & 1, 1, 1, 0       & A_2\tilde{D}_5
find_diagram(14,"D~5");
// OK

//  7 & E5 & A_{1,2}A_{3,4}^3        &  48 &  4 & 1, 1, 0          & \tilde{A}_3^3
find_diagram(14,"A~3");
// OK


////////////////////////////////
// Rk. 8, cycle shape 1^4.5^4 //
////////////////////////////////

// 20 & F1 & A_{1,1}^2D_{6,5} & 72 & 10 & 1, 1, 1, 0 & \tilde{D}_6
find_diagram(19,"D~6");
// OK

//  9 & F2 & A_{4,5}^2        & 48 &  5 & 1, 0       & \tilde{A}_4^2
find_diagram(19,"A~4":orbcomp:=true);
// OK


////////////////////////////////////////
// Rk. 8, cycle shape 1^2.2^2.3^2.6^2 //
////////////////////////////////////////

// 21 & G1 & A_{1,1}C_{5,3}G_{2,2} & 72 & 12 & 1, 1, 1, 1, 1, 0 & A_1A_4
find_diagram(32,"A1 A4":n:=12,orbcomp:=true);
// OK

//  8 & G2 & A_{1,2}A_{5,6}B_{2,3} & 48 &  6 & 1, 1, 1, 0       & A_1\tilde{A}_5
find_diagram(32,"A~5");
// OK


////////////////////////////////
// Rk. 6, cycle shape 1^3.7^3 //
////////////////////////////////

// 11 & H1 & A_{6,7} & 48 & 7 & 1, 0 & \tilde{A}_6
find_diagram(38,"A~6");
// OK


////////////////////////////////////////
// Rk. 6, cycle shape 1^2.2^1.4^1.8^2 //
////////////////////////////////////////

// 10 & I1 & A_{1,2}D_{5,8} & 48 &  8 & 1, 1, 1, 0 & \tilde{D}_5
find_diagram(45,"D~5");
// OK


/////////////////////////////////////////////////
// Rk. 6, cycle shape 2^3.6^3 (order doubling) //
/////////////////////////////////////////////////

// 14 & J1a & A_{2,2}F_{4,6}  & 60 & 18 & 1, 1, 1, 1, 1, 0 & A_2
find_diagram(35,"A2":n:=18,orbcomp:=true);
// OK

/* Details:
We are left with 2 orbits, all with conf. weights [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ]:
[ VectorSpace(RationalField(), 24) |
[ RationalField() | -5/6, 7/18, 13/36, 5/12, 0, 7/36, 11/36, -1/3, 1/18, 0, 1/4, -1/3, -1/9, 1/18, -1/12, 5/36, -2/9, 1/4, -1/18, 1/9, -1/18, -1/36, 1/18, -5/36 ],
[ RationalField() | -11/18, 1/3, 11/36, 13/36, -1/6, 5/36, 11/36, -1/3, -1/18, 1/18, 1/4, -7/18, -2/9, 1/9, -1/36, 7/36, -2/9, 1/4, 0, 1/9, 1/18, -1/36, 0, -7/36 ]]
They are clearly extremal.
In fact: These two are conjugate.
*/

//  3 & J1b & A_{2,6}D_{4,12} & 36 &  6 & 1, 1, 1, 0       & \tilde{D}_4
find_diagram(35,"D~4");
// OK

//////////////////////////////////////////////////
// Rk. 4, cycle shape 2^2.10^2 (order doubling) //
//////////////////////////////////////////////////

// 4 & K1 & C_{4,10} & 36 & 10 & 1, 1, 1, 0 & A_3
find_diagram(60,"A3":n:=10,orbcomp:=true);
// OK

